Reduced correlators and one-loop scattering in AdS

We consider four-point functions of half-BPS operators in AdS$_{d+1}$/CFT$_d$ dual to scattering of gravitons in maximally supersymmetric theories and gluons in half-maximal supersymmetric theories. In even $d=4,6$, the superconformal Ward identities were previously solved by expressing the correlator as a differential operator acting on a reduced correlator, but in odd dimensions this construction becomes non-local due to fractional derivatives. We introduce a new local reduced correlator in position space that is well defined in all dimensions allowed by supersymmetry: $d=3,4,6$ for maximal and $d=3,4,5,6$ for half-maximal. The reduced correlator obeys simple crossing equations, admits a superblock expansion in terms of a single block, and for $d=3$ makes manifest the protected 1d topological subsector. Using reduced correlators, we compute one-loop gluon scattering for $d=3,5,6$, generalizing the known $d=4$ result, and simplify previous one-loop graviton scattering results in $d=3,6$. We match the gluon correlators to the flat space limit in all dimensions and, in $d=3$, to protected OPE coefficients previously obtained from supersymmetric localization.

==> Gloop_ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

Notebook[{
Cell["Reduced correlators and one-loop scattering in AdS", "Title"],

Cell["Ancillary notebook", "Subtitle"],

Cell["Shai M. Chester, Rishi Mouland and Cl\[EAcute]ment Virally", "Subsubtitle"],

Cell["This notebook accompanies the paper of the same title. It contains the explicit expressions for which the paper refers to the notebook. Section and equation numbers are those of the paper; the six parts of this notebook are called Part 1 to Part 6.", "Text"],

Cell["Contents", "Subsection"],

Cell[TextData[{"Part 1: the differential operator ", Cell[BoxData[FormBox[SubscriptBox["\[CapitalUpsilon]", "3"], TraditionalForm]]], " of the 3d ", Cell[BoxData[FormBox[RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]]], " theory, which the paper gives only in the form (2.25) (Section 2.2). Functions: p3[m, n] and Upsilon3[f]."}], "Item"],

Cell[TextData[{"Part 2: the generalized free field OPE coefficients ", Cell[BoxData[FormBox[SubsuperscriptBox["A", RowBox[{"p", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"d", ",", "0"}], ")"}]], TraditionalForm]]], " of eq. (4.5) (Section 4.2). Function: AGFFT[d, p, n, l]."}], "Item"],

Cell[TextData[{"Part 3: the tree-level data ", Cell[BoxData[FormBox[SubsuperscriptBox["\[Omega]", RowBox[{"p", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "d", ")"}]], TraditionalForm]]], " of eq. (4.12) (Section 4.2), and their continuation in ", Cell[BoxData[FormBox["n", TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"p", "=", "2"}], TraditionalForm]]], ", which eq. (4.37) needs in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5"}], TraditionalForm]]], " (Section 4.4). Functions: omegaTree[d, p, n, l], ATree[d, p, n, l], omegaCont[d, n, l], muTree[d, l] and treeInput[d, l]."}], "Item"],

Cell[TextData[{"Part 4: the coefficients ", Cell[BoxData[FormBox[SubsuperscriptBox["c", RowBox[{"m", ",", "n"}], RowBox[{"(", "d", ")"}]], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubsuperscriptBox["c", RowBox[{"m", ",", "n"}], RowBox[{RowBox[{"(", "d", ")"}], ",", "odd"}]], TraditionalForm]]], " of the one-loop reduced Mellin amplitude, eqs. (4.19) and (4.22), for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], " (Section 4.3). Functions: cEven[d, m, n] and cOdd[d, m, n]."}], "Item"],

Cell[TextData[{"Part 5: the eighteen functions ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["a", "i", RowBox[{"(", "5", ")"}]], RowBox[{"(", "\[ScriptL]", ")"}]}], TraditionalForm]]], " of eq. (4.47), which give the one-loop CFT data in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], " (Section 4.5). Functions: a5d[i][l], and b5d[l], bt5d[l], g5d[l], gt5d[l] for the data themselves."}], "Item"],

Cell[TextData[{"Part 6: the twelve functions ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["a", "i", RowBox[{"(", "6", ")"}]], RowBox[{"(", "\[ScriptL]", ")"}]}], TraditionalForm]]], " of eq. (4.50), which give the one-loop CFT data in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "6"}], TraditionalForm]]], " (Section 4.5). Functions: a6d[i][l], and b6d[l], bt6d[l], g6d[l], gt6d[l] for the data themselves."}], "Item"],

Cell["How to use this notebook", "Subsection"],

Cell["All definitions are in initialization cells. Evaluate them first, with the menu item Evaluation \[FilledRightTriangle] Evaluate Initialization Cells, or by evaluating any cell and accepting the prompt. The cells under the headings \[OpenCurlyDoubleQuote]Checks\[CloseCurlyDoubleQuote] can then be evaluated in any order. Each of them verifies a statement of the paper, reproduces numbers printed there, tests the definitions against each other, or lists values. Their outputs are stored here, so that the notebook can be read without evaluating it. The definitions and the checks were evaluated with Mathematica 14.1; all the checks together take about a minute.", "Text"],

Cell[TextData[{"The normalizations are those of the paper. In Parts 2 to 6, ", Cell[BoxData[FormBox["d", TraditionalForm]]], " is the spacetime dimension, and tree-level and one-loop quantities are the coefficients of ", Cell[BoxData[FormBox[RowBox[{"1", "/", SubscriptBox["c", "J"]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"1", "/", SubsuperscriptBox["c", "J", "2"]}], TraditionalForm]]], ", with the flavor central charge ", Cell[BoxData[FormBox[SubscriptBox["c", "J"], TraditionalForm]]], " normalized as in eq. (4.1)."}], "Text"],

Cell["The symbols U, V, \[Sigma], \[Tau], z, zb, \[Alpha], \[Alpha]b, f, c1, c2, c3 and kk5 are used as variables. The cell below clears them, and they must not be given values afterwards. The function numericValue[x, n] gives the value of an exact expression x to n digits (20 if n is omitted). It is N[x, n] with the limit on the extra precision used internally raised from 50 to 10000 digits, which the data of Parts 5 and 6 need: their terms cancel to many digits.", "Text"],

Cell["Clear[U, V, \[Sigma], \[Tau], z, zb, \[Alpha], \[Alpha]b, f, c1, c2, c3, kk5];\nnumericValue[x_, n_: 20] := Block[{$MaxExtraPrecision = 10^4}, N[x, n]];", "Input", InitializationCell -> True],

Cell[TextData[{"Part 1. The operator ", Cell[BoxData[FormBox[SubscriptBox["\[CapitalUpsilon]", "3"], TraditionalForm]]], " of the 3d ", Cell[BoxData[FormBox[RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]]], " theory"}], "Section"],

Cell[TextData[{"In Section 2.2 the correlator ", Cell[BoxData[FormBox[RowBox[{"\[ScriptCapitalG]", RowBox[{"(", RowBox[{"U", ",", "V", ";", "\[Sigma]", ",", "\[Tau]"}], ")"}]}], TraditionalForm]]], " of the stress tensor multiplet of a 3d ", Cell[BoxData[FormBox[RowBox[{"\[ScriptCapitalN]", "=", "8"}], TraditionalForm]]], " theory is written as explicit polynomial terms plus ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[CapitalUpsilon]", "3"], RowBox[{"[", RowBox[{OverscriptBox["\[ScriptCapitalG]", "~"], RowBox[{"(", RowBox[{"U", ",", "V"}], ")"}]}], "]"}]}], TraditionalForm]]], ", eq. (2.30), where ", Cell[BoxData[FormBox[OverscriptBox["\[ScriptCapitalG]", "~"], TraditionalForm]]], " is the reduced correlator and ", Cell[BoxData[FormBox[SubscriptBox["\[CapitalUpsilon]", "3"], TraditionalForm]]], " is the fourth-order differential operator of eq. (2.25),"}], "Text"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[CapitalUpsilon]", "3"], "=", UnderscriptBox["\[Sum]", RowBox[{"0", "\[LessEqual]", "m", "+", "n", "\[LessEqual]", "4"}]], FractionBox[RowBox[{SubscriptBox["p", RowBox[{"m", ",", "n"}]], RowBox[{"(", RowBox[{"U", ",", "V", ";", "\[Sigma]", ",", "\[Tau]"}], ")"}]}], SuperscriptBox["U", "2"]], "\[ThinSpace]", SubsuperscriptBox["\[PartialD]", "U", "m"], "\[ThinSpace]", SubsuperscriptBox["\[PartialD]", "V", "n"], "\[ThinSpace]", "."}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"Here ", Cell[BoxData[FormBox[RowBox[{"U", ",", "V"}], TraditionalForm]]], " are the conformal cross-ratios and ", Cell[BoxData[FormBox[RowBox[{"\[Sigma]", ",", "\[Tau]"}], TraditionalForm]]], " the R-symmetry cross-ratios of eq. (2.3). The fifteen polynomials ", Cell[BoxData[FormBox[SubscriptBox["p", RowBox[{"m", ",", "n"}]], TraditionalForm]]], " are not printed in the paper. They are given below as p3[m, n], written as polynomials in ", Cell[BoxData[FormBox["\[Sigma]", TraditionalForm]]], " and ", Cell[BoxData[FormBox["\[Tau]", TraditionalForm]]], " whose coefficients are factorized polynomials in ", Cell[BoxData[FormBox["U", TraditionalForm]]], " and ", Cell[BoxData[FormBox["V", TraditionalForm]]], ". The function Upsilon3[f] applies the operator to an expression f in U and V."}], "Text"],

Cell[TextData[{"For every function ", Cell[BoxData[FormBox[RowBox[{"f", RowBox[{"(", RowBox[{"U", ",", "V"}], ")"}]}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[CapitalUpsilon]", "3"], RowBox[{"[", "f", "]"}]}], TraditionalForm]]], " solves the superconformal Ward identities (1.1); this is checked below. The normalization of the operator is that of eqs. (2.30) and (2.31): the identity operator contributes ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["\[Lambda]", "1", "2"], "\[ThinSpace]", FractionBox[SuperscriptBox["U", "2"], "48"], "\[ThinSpace]", "log", "\[ThinSpace]", "U"}], TraditionalForm]]], " to the reduced correlator. With the Mellin transforms (1.3) and (2.24), ", Cell[BoxData[FormBox[SubscriptBox["\[CapitalUpsilon]", "3"], TraditionalForm]]], " is the position space form of the Mellin space operator ", Cell[BoxData[FormBox[SubscriptBox["\[ScriptCapitalD]", "3"], TraditionalForm]]], " of Section 2.2."}], "Text"],

Cell["p3[0, 0] = (32 (-1 + U + 4 V)) +\n    \[Tau] (-64 (-2 + 3 U + 2 V)) +\n    \[Tau]^2 (160 U) +\n    \[Sigma] (-64 (-2 + U + U^2 + 6 V + 3 U V - 4 V^2)) +\n    \[Sigma] \[Tau] (320 U (U - V)) +\n    \[Sigma]^2 (160 U (-1 + U + 2 V));\np3[0, 1] = (16 (-4 + 3 U + U^2 + 16 V + U V - 12 V^2)) +\n    \[Tau] (-32 (-6 + 8 U + 3 U^2 + 12 V - 7 U V - 6 V^2)) +\n    \[Tau]^2 (80 U (3 + U - 3 V)) +\n    \[Sigma] (32 (2 + U - 3 U^2 - 12 V - 6 U V + 2 U^2 V + 18 V^2 + 6 U V^2 - 8 V^3)) +\n    \[Sigma] \[Tau] (-160 U (-1 + 2 U - 2 V) (-1 + V)) +\n    \[Sigma]^2 (-80 U (1 - U - 5 V + 2 U V + 4 V^2));\np3[0, 2] = (16 V (8 - 2 U - U^2 - 16 V - 2 U V + 8 V^2)) +\n    \[Tau] (32 (4 - 3 U - U^2 - 12 V + 7 U V + 3 U^2 V + 12 V^2 - 4 U V^2 - 4 V^3)) +\n    \[Tau]^2 (-80 U (2 + U - 2 V) (-1 + V)) +\n    \[Sigma] (32 V (-4 - 4 U + 3 U^2 + 12 V + 7 U V - U^2 V - 12 V^2 - 3 U V^2 + 4 V^3)) +\n    \[Sigma] \[Tau] (160 U (-1 + U - V) (-1 + V)^2) +\n    \[Sigma]^2 (80 U (-1 + V) V (-2 + U + 2 V));\np3[0, 3] = (128 U (1 + U - V) V^2) +\n    \[Tau] (-32 U V (-4 - U + 5 U^2 + 8 V - U V - 4 V^2)) +\n    \[Tau]^2 (160 U^2 (1 + U - V) V) +\n    \[Sigma] (-32 U V^2 (4 + 9 U + 3 U^2 - 8 V - 7 U V + 4 V^2)) +\n    \[Sigma] \[Tau] (32 U^2 (5 + 4 U - 5 V) (-1 + U - V) V) +\n    \[Sigma]^2 (32 U^2 (5 + 3 U - 5 V) V^2);\np3[0, 4] = (64 U^2 V^3) +\n    \[Tau] (-64 U^2 V^2 (-1 + U + V)) +\n    \[Tau]^2 (64 U^3 V^2) +\n    \[Sigma] (-64 U^2 (1 + U - V) V^3) +\n    \[Sigma] \[Tau] (64 U^3 (-1 + U - V) V^2) +\n    \[Sigma]^2 (64 U^3 V^3);\np3[1, 0] = (-32 U (-1 + U + 4 V)) +\n    \[Tau] (64 U (-2 + 3 U + 2 V)) +\n    \[Tau]^2 (-160 U^2) +\n    \[Sigma] (64 U (-2 + U + U^2 + 6 V + 3 U V - 4 V^2)) +\n    \[Sigma] \[Tau] (-320 U^2 (U - V)) +\n    \[Sigma]^2 (-160 U^2 (-1 + U + 2 V));\np3[1, 1] = (-16 U (-4 + 3 U + U^2 + 16 V + U V - 12 V^2)) +\n    \[Tau] (32 U (-6 + 8 U + 3 U^2 + 12 V - 7 U V - 6 V^2)) +\n    \[Tau]^2 (-80 U^2 (3 + U - 3 V)) +\n    \[Sigma] (-32 U (2 + U - 3 U^2 - 12 V - 6 U V + 2 U^2 V + 18 V^2 + 6 U V^2 - 8 V^3)) +\n    \[Sigma] \[Tau] (160 U^2 (-1 + 2 U - 2 V) (-1 + V)) +\n    \[Sigma]^2 (80 U^2 (1 - U - 5 V + 2 U V + 4 V^2));\np3[1, 2] = (32 U V (-4 + U + 3 U^2 + 8 V + U V - 4 V^2)) +\n    \[Tau] (-32 U (4 - 3 U - 6 U^2 + 5 U^3 - 12 V + 7 U V + 3 U^2 V + 12 V^2 - 4 U V^2 - 4 V^3)) +\n    \[Tau]^2 (160 U^2 (1 + U - V) (-1 + U + V)) +\n    \[Sigma] (-32 U V (-4 - 4 U + 6 U^2 + 2 U^3 + 12 V + 7 U V - 3 U^2 V - 12 V^2 - 3 U V^2 + 4 V^3)) +\n    \[Sigma] \[Tau] (32 U^2 (5 - 6 U - 3 U^2 + 4 U^3 - 5 V + 9 U V - 6 U^2 V - 5 V^2 - 3 U V^2 + 5 V^3)) +\n    \[Sigma]^2 (32 U^2 (5 + 2 U - 5 V) V (-1 + U + V));\np3[1, 3] = (128 U^2 V^2 (-1 + U + V)) +\n    \[Tau] (-128 U^2 V (-1 + U + V)^2) +\n    \[Tau]^2 (128 U^3 V (-1 + U + V)) +\n    \[Sigma] (-128 U^2 (1 + U - V) V^2 (-1 + U + V)) +\n    \[Sigma] \[Tau] (128 U^3 (-1 + U - V) V (-1 + U + V)) +\n    \[Sigma]^2 (128 U^3 V^2 (-1 + U + V));\np3[2, 0] = (16 U^2 (-1 + U + 4 V)) +\n    \[Tau] (-32 U^2 (-2 + 3 U + 2 V)) +\n    \[Tau]^2 (80 U^3) +\n    \[Sigma] (-32 U^2 (-2 + U + U^2 + 6 V + 3 U V - 4 V^2)) +\n    \[Sigma] \[Tau] (160 U^3 (U - V)) +\n    \[Sigma]^2 (80 U^3 (-1 + U + 2 V));\np3[2, 1] = (-32 U^2 (1 - 2 U + U^2 - 4 V - 4 U V + 3 V^2)) +\n    \[Tau] (-32 U^2 (-3 - U + 4 U^2 + 6 V - U V - 3 V^2)) +\n    \[Tau]^2 (160 U^3 (1 + U - V)) +\n    \[Sigma] (32 U^2 (1 - U - U^2 + U^3 - 6 V - 7 U V - 3 U^2 V + 9 V^2 + 6 U V^2 - 4 V^3)) +\n    \[Sigma] \[Tau] (32 U^3 (-4 + U + 3 U^2 - 2 V - 9 U V + 6 V^2)) +\n    \[Sigma]^2 (-32 U^3 (1 - 2 U + U^2 - 7 V - U V + 6 V^2));\np3[2, 2] = (64 U^2 V (1 - 2 U + U^2 - 2 V + 4 U V + V^2)) +\n    \[Tau] (-64 U^2 (-1 + U + V) (1 - 2 U + U^2 - 2 V + 4 U V + V^2)) +\n    \[Tau]^2 (64 U^3 (1 - 2 U + U^2 - 2 V + 4 U V + V^2)) +\n    \[Sigma] (-64 U^2 (1 + U - V) V (1 - 2 U + U^2 - 2 V + 4 U V + V^2)) +\n    \[Sigma] \[Tau] (64 U^3 (-1 + U - V) (1 - 2 U + U^2 - 2 V + 4 U V + V^2)) +\n    \[Sigma]^2 (64 U^3 V (1 - 2 U + U^2 - 2 V + 4 U V + V^2));\np3[3, 0] = (-32 U^3 (-1 + U - V)) +\n    \[Tau] (32 U^3 (1 + U - V)) +\n    \[Sigma] (32 (-1 + U) U^3 (1 + U - V)) +\n    \[Sigma] \[Tau] (-32 U^4 (1 + U - V)) +\n    \[Sigma]^2 (-32 U^4 (-1 + U + V));\np3[3, 1] = (128 U^3 V (-1 + U + V)) +\n    \[Tau] (-128 U^3 (-1 + U + V)^2) +\n    \[Tau]^2 (128 U^4 (-1 + U + V)) +\n    \[Sigma] (-128 U^3 (1 + U - V) V (-1 + U + V)) +\n    \[Sigma] \[Tau] (128 U^4 (-1 + U - V) (-1 + U + V)) +\n    \[Sigma]^2 (128 U^4 V (-1 + U + V));\np3[4, 0] = (64 U^4 V) +\n    \[Tau] (-64 U^4 (-1 + U + V)) +\n    \[Tau]^2 (64 U^5) +\n    \[Sigma] (-64 U^4 (1 + U - V) V) +\n    \[Sigma] \[Tau] (64 U^5 (-1 + U - V)) +\n    \[Sigma]^2 (64 U^5 V);", "Input", InitializationCell -> True],

Cell["Upsilon3[f_] := Module[{i, j}, Sum[p3[i, j]/U^2 D[f, {U, i}, {V, j}], {i, 0, 4}, {j, 0, 4 - i}]];", "Input", InitializationCell -> True],

Cell["Checks", "Subsection"],

Cell[TextData[{"The kernel, eq. (2.26): ", Cell[BoxData[FormBox[SubscriptBox["\[CapitalUpsilon]", "3"], TraditionalForm]]], " annihilates ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["c", "1"], "U", "+", SubscriptBox["c", "2"], SuperscriptBox["U", "2"], "+", SubscriptBox["c", "3"], "U", "V"}], TraditionalForm]]], ", that is, the three blocks of eq. (2.27)."}], "Text"],

Cell["Simplify[Upsilon3[c1 U + c2 U^2 + c3 U V]]", "Input"],

Cell[BoxData["0"], "Output"],

Cell[TextData[{"The superconformal Ward identities (1.1) with ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3"}], TraditionalForm]]], ", for an arbitrary function ", Cell[BoxData[FormBox[RowBox[{"f", RowBox[{"(", RowBox[{"U", ",", "V"}], ")"}]}], TraditionalForm]]], ". The cross-ratios ", Cell[BoxData[FormBox[RowBox[{"z", ",", OverscriptBox["z", "_"], ",", "\[Alpha]", ",", OverscriptBox["\[Alpha]", "_"]}], TraditionalForm]]], " of eq. (2.4) are called z, zb, \[Alpha], \[Alpha]b here. The cell gives ", Cell[BoxData[FormBox[RowBox[{RowBox[{"(", RowBox[{"z", SubscriptBox["\[PartialD]", "z"], "-", FractionBox["1", "2"], "\[Alpha]", SubscriptBox["\[PartialD]", "\[Alpha]"]}], ")"}], SubscriptBox["\[CapitalUpsilon]", "3"], RowBox[{"[", "f", "]"}]}], TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"\[Alpha]", "=", "1", "/", "z"}], TraditionalForm]]], ". The identities with ", Cell[BoxData[FormBox[OverscriptBox["\[Alpha]", "_"], TraditionalForm]]], " and with ", Cell[BoxData[FormBox[OverscriptBox["z", "_"], TraditionalForm]]], " follow from it, because ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[CapitalUpsilon]", "3"], RowBox[{"[", "f", "]"}]}], TraditionalForm]]], " depends on ", Cell[BoxData[FormBox[RowBox[{"\[Alpha]", ",", OverscriptBox["\[Alpha]", "_"]}], TraditionalForm]]], " only through ", Cell[BoxData[FormBox[RowBox[{"\[Sigma]", ",", "\[Tau]"}], TraditionalForm]]], " and on ", Cell[BoxData[FormBox[RowBox[{"z", ",", OverscriptBox["z", "_"]}], TraditionalForm]]], " only through ", Cell[BoxData[FormBox[RowBox[{"U", ",", "V"}], TraditionalForm]]], ", and so is symmetric under ", Cell[BoxData[FormBox[RowBox[{"\[Alpha]", "\[LeftRightArrow]", OverscriptBox["\[Alpha]", "_"]}], TraditionalForm]]], " and under ", Cell[BoxData[FormBox[RowBox[{"z", "\[LeftRightArrow]", OverscriptBox["z", "_"]}], TraditionalForm]]], "."}], "Text"],

Cell["toCrossRatios = {\[Sigma] -> \[Alpha] \[Alpha]b, \[Tau] -> (1 - \[Alpha]) (1 - \[Alpha]b), U -> z zb, V -> (1 - z) (1 - zb)};", "Input", InitializationCell -> True],

Cell["With[{G = Upsilon3[f[U, V]] /. toCrossRatios}, Simplify[(z D[G, z] - (1/2) \[Alpha] D[G, \[Alpha]]) /. \[Alpha] -> 1/z]]", "Input"],

Cell[BoxData["0"], "Output"],

Cell[TextData[{"The topological twist, eq. (2.29): every coefficient ", Cell[BoxData[FormBox[SubscriptBox["p", RowBox[{"m", ",", "n"}]], TraditionalForm]]], " vanishes at ", Cell[BoxData[FormBox[RowBox[{"z", "=", OverscriptBox["z", "_"], "=", "1", "/", "\[Alpha]"}], TraditionalForm]]], ", so that ", Cell[BoxData[FormBox[SubscriptBox["\[CapitalUpsilon]", "3"], TraditionalForm]]], " of a smooth function vanishes there."}], "Text"],

Cell["Union[Flatten[Table[Simplify[p3[m, n] /. toCrossRatios /. {zb -> z, \[Alpha] -> 1/z}], {m, 0, 4}, {n, 0, 4 - m}]]]", "Input"],

Cell[BoxData[RowBox[{"{", "0", "}"}]], "Output"],

Cell[TextData[{"The normalization. Let pId, pStress and pBplus be the polynomials that multiply ", Cell[BoxData[FormBox[RowBox[{"-", FractionBox[RowBox[{"16", SubsuperscriptBox["\[Lambda]", "1", "2"], "+", SubsuperscriptBox["\[Lambda]", RowBox[{"(", RowBox[{"B", ",", "2"}], ")"}], "2"]}], "48"], "\[ThinSpace]", "U"}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{"-", FractionBox[SubsuperscriptBox["\[Lambda]", "Stress", "2"], "12"], "\[ThinSpace]", "U"}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{FractionBox[SubsuperscriptBox["\[Lambda]", RowBox[{"(", RowBox[{"B", ",", "+"}], ")"}], "2"], "48"], "\[ThinSpace]", "U"}], TraditionalForm]]], " in eq. (2.30). For the identity operator alone, eqs. (2.30) and (2.31) read ", Cell[BoxData[FormBox[RowBox[{"1", "=", RowBox[{"-", FractionBox["1", "3"]}], "\[ThinSpace]", "U", "\[ThinSpace]", "pId", "+", SubscriptBox["\[CapitalUpsilon]", "3"], RowBox[{"[", RowBox[{FractionBox[SuperscriptBox["U", "2"], "48"], "\[ThinSpace]", "log", "\[ThinSpace]", "U"}], "]"}]}], TraditionalForm]]], "."}], "Text"],

Cell["pId = \[Sigma]^2 (U - 1 - 2 V) - 3 (\[Tau] - 1)^2 + 2 \[Sigma] (U - 1 + V (\[Tau] - 1) + \[Tau] (2 - U));\npStress = \[Sigma]^2 (2 U - 2 - V) + 3 (\[Tau] - 1)^2 + 2 \[Sigma] (V - 2 + U (\[Tau] - 1) + \[Tau] (1 - V));\npBplus = \[Sigma]^2 (10 + 8 U - 7 V) + 3 (\[Tau] - 1)^2 + 2 \[Sigma] (V - 8 + U (\[Tau] - 1) + \[Tau] (7 - V));", "Input", InitializationCell -> True],

Cell["Simplify[Upsilon3[U^2 Log[U]/48] - U pId/3]", "Input"],

Cell[BoxData["1"], "Output"],

Cell[TextData[{"The polynomial terms of eq. (2.30). The blocks of the ", Cell[BoxData[FormBox[RowBox[{"(", RowBox[{"B", ",", "2"}], ")"}], TraditionalForm]]], ", stress tensor and ", Cell[BoxData[FormBox[RowBox[{"(", RowBox[{"B", ",", "+"}], ")"}], TraditionalForm]]], " multiplets in eq. (2.31) come with terms proportional to ", Cell[BoxData[FormBox[RowBox[{"log", RowBox[{"(", SuperscriptBox[RowBox[{"(", RowBox[{"z", "-", OverscriptBox["z", "_"]}], ")"}], "2"], ")"}]}], TraditionalForm]]], ", and ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox[RowBox[{"(", RowBox[{"z", "-", OverscriptBox["z", "_"]}], ")"}], "2"], "=", SuperscriptBox[RowBox[{"(", RowBox[{"1", "+", "U", "-", "V"}], ")"}], "2"], "-", "4", "U"}], TraditionalForm]]], ". The operator maps these terms to polynomials, which the explicit polynomial terms of eq. (2.30) cancel: the three expressions below, for ", Cell[BoxData[FormBox[RowBox[{"(", RowBox[{"B", ",", "2"}], ")"}], TraditionalForm]]], ", the stress tensor and ", Cell[BoxData[FormBox[RowBox[{"(", RowBox[{"B", ",", "+"}], ")"}], TraditionalForm]]], " in this order, vanish."}], "Text"],

Cell["With[{L = Log[(1 + U - V)^2 - 4 U]},\n Simplify[{Upsilon3[U^2 L/1536] - U pId/48, Upsilon3[(1 - V) U L/384] - U pStress/12,\n   Upsilon3[U (3 + 3 V - 2 U) L/1536] + U pBplus/48}]]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output"],

Cell[TextData[{"The twisted correlator, eq. (2.10). At ", Cell[BoxData[FormBox[RowBox[{"z", "=", OverscriptBox["z", "_"], "=", "1", "/", "\[Alpha]"}], TraditionalForm]]], " the polynomial terms of eq. (2.30) must give eq. (2.10): the coefficients of ", Cell[BoxData[FormBox[SubsuperscriptBox["\[Lambda]", "1", "2"], TraditionalForm]]], ", of ", Cell[BoxData[FormBox[SubsuperscriptBox["\[Lambda]", "Stress", "2"], TraditionalForm]]], " and of ", Cell[BoxData[FormBox[SubsuperscriptBox["\[Lambda]", RowBox[{"(", RowBox[{"B", ",", "+"}], ")"}], "2"], TraditionalForm]]], " are ", Cell[BoxData[FormBox["1", TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{FractionBox["1", "4"], SubscriptBox["P", "1"], RowBox[{"(", RowBox[{"2", OverscriptBox["\[Alpha]", "_"], "-", "1"}], ")"}]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{FractionBox["1", "16"], SubscriptBox["P", "2"], RowBox[{"(", RowBox[{"2", OverscriptBox["\[Alpha]", "_"], "-", "1"}], ")"}]}], TraditionalForm]]], ", with Legendre polynomials ", Cell[BoxData[FormBox[SubscriptBox["P", "j"], TraditionalForm]]], " (the coefficient of ", Cell[BoxData[FormBox[SubsuperscriptBox["\[Lambda]", RowBox[{"(", RowBox[{"B", ",", "2"}], ")"}], "2"], TraditionalForm]]], " is ", Cell[BoxData[FormBox[FractionBox["1", "16"], TraditionalForm]]], " of that of ", Cell[BoxData[FormBox[SubsuperscriptBox["\[Lambda]", "1", "2"], TraditionalForm]]], " in both equations). The cell gives the first coefficient, and for the other two the difference from eq. (2.10)."}], "Text"],

Cell["Simplify[{-U pId/3, -U pStress/12 - LegendreP[1, 2 \[Alpha]b - 1]/4, U pBplus/48 - LegendreP[2, 2 \[Alpha]b - 1]/16} /.\n   toCrossRatios /. {zb -> z, \[Alpha] -> 1/z}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{"1", ",", "0", ",", "0"}], "}"}]], "Output"],

Cell["Part 2. Generalized free field OPE coefficients", "Section"],

Cell[TextData[{"The generalized free correlator of four operators with the same ", Cell[BoxData[FormBox["p", TraditionalForm]]], " is eq. (4.3). Eq. (4.4) defines ", Cell[BoxData[FormBox[SubsuperscriptBox["A", RowBox[{"p", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"d", ",", "0"}], ")"}]], TraditionalForm]]], " as the coefficient, in the term of eq. (4.3) proportional to ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox["\[Delta]", RowBox[{"A", "D"}]], SuperscriptBox["\[Delta]", RowBox[{"B", "C"}]]}], TraditionalForm]]], " and projected onto the singlet of ", Cell[BoxData[FormBox[RowBox[{"SU", SubscriptBox[RowBox[{"(", "2", ")"}], "L"]}], TraditionalForm]]], ", of the superblock of the long multiplet ", Cell[BoxData[FormBox[RowBox[{"\[ScriptCapitalL]", SubscriptBox[RowBox[{"[", "0", "]"}], RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}]]}], TraditionalForm]]], ", whose superprimary is a singlet of ", Cell[BoxData[FormBox[RowBox[{"SU", SubscriptBox[RowBox[{"(", "2", ")"}], "R"]}], TraditionalForm]]], " of dimension ", Cell[BoxData[FormBox[RowBox[{"\[CapitalDelta]", "=", "p", RowBox[{"(", RowBox[{"d", "-", "2"}], ")"}], "+", "2", "n", "+", "\[ScriptL]"}], TraditionalForm]]], " and spin ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], ". The closed form is eq. (4.5), which is AGFFT[d, p, n, l] below."}], "Text"],

Cell["AGFFT[d_, p_, n_, l_] :=\n  2^(-2 + d - 2 l - 4 n + 4 p - 2 d p) (d - 2)^2 \[Pi] Gamma[d/2 + l] Gamma[n + (d - 2) (p - 1)/2]/\n    (Gamma[l + 1] Gamma[n + 1] Gamma[d/2 + l + n] Gamma[n + (d - 2) (p - 1)/2 + 1/2]) *\n   Gamma[3 + n + d (p - 1) - 2 p] Gamma[2 + l + n + d (p - 1/2) - 2 p]/\n    (Gamma[d (p - 1)/2 - p + 2]^2 Gamma[(d - 2) p/2]^2 Gamma[l + 2 n + d (p - 1/2) - 2 p + 2]) *\n   Gamma[l + n + (d - 2) p/2] Gamma[l + 2 n + (d - 2) p + 1]/\n    (((d - 2) p + 2 n) (d (p + 1) + 2 (l + n - p - 1)) Gamma[l + n + ((d - 2) p + 1)/2]);", "Input", InitializationCell -> True],

Cell["Checks", "Subsection"],

Cell[TextData[{"Values at ", Cell[BoxData[FormBox[RowBox[{"n", "=", "\[ScriptL]", "=", "0"}], TraditionalForm]]], ", for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], " (rows) and ", Cell[BoxData[FormBox[RowBox[{"p", "=", "2", ",", "\[Ellipsis]", ",", "6"}], TraditionalForm]]], " (columns). They are equal to ", Cell[BoxData[FormBox[RowBox[{"1", "/", RowBox[{"(", RowBox[{SuperscriptBox["p", "2"], "-", "1"}], ")"}]}], TraditionalForm]]], " in every dimension (these values are not printed in the paper)."}], "Text"],

Cell["Table[AGFFT[d, p, 0, 0], {d, {3, 5, 6}}, {p, 2, 6}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["1", "3"], ",", FractionBox["1", "8"], ",", FractionBox["1", "15"], ",", FractionBox["1", "24"], ",", FractionBox["1", "35"]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["1", "3"], ",", FractionBox["1", "8"], ",", FractionBox["1", "15"], ",", FractionBox["1", "24"], ",", FractionBox["1", "35"]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["1", "3"], ",", FractionBox["1", "8"], ",", FractionBox["1", "15"], ",", FractionBox["1", "24"], ",", FractionBox["1", "35"]}], "}"}]}], "}"}]], "Output"],

Cell[TextData[{"The coefficients ", Cell[BoxData[FormBox[SubsuperscriptBox["A", RowBox[{"2", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"d", ",", "0"}], ")"}]], TraditionalForm]]], " of the lowest twist double traces of ", Cell[BoxData[FormBox[RowBox[{"\[LeftAngleBracket]", "2222", "\[RightAngleBracket]"}], TraditionalForm]]], ", which enter Sections 4.4 and 4.5, for ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "0", ",", "\[Ellipsis]", ",", "4"}], TraditionalForm]]], ". The rows are ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], "."}], "Text"],

Cell["Table[AGFFT[d, 2, 0, l], {d, {3, 5, 6}}, {l, 0, 4}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["1", "3"], ",", FractionBox["1", "10"], ",", FractionBox["1", "35"], ",", FractionBox["1", "126"], ",", FractionBox["1", "462"]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["1", "3"], ",", FractionBox["9", "22"], ",", FractionBox["4", "13"], ",", FractionBox["2", "11"], ",", FractionBox["225", "2431"]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["1", "3"], ",", FractionBox["4", "7"], ",", FractionBox["25", "44"], ",", FractionBox["50", "117"], ",", FractionBox["7", "26"]}], "}"}]}], "}"}]], "Output"],

Cell[TextData[{"Part 3. Tree-level data and their continuation in ", Cell[BoxData[FormBox["n", TraditionalForm]]]}], "Section"],

Cell["The tree-level data of eq. (4.12)", "Subsection"],

Cell[TextData[{"Eq. (4.10) defines ", Cell[BoxData[FormBox[SubsuperscriptBox["\[Omega]", RowBox[{"p", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "d", ")"}]], TraditionalForm]]], " through the coefficient of ", Cell[BoxData[FormBox[RowBox[{"log", "\[ThinSpace]", "U"}], TraditionalForm]]], " in the part of the tree-level correlator ", Cell[BoxData[FormBox[RowBox[{"\[LeftAngleBracket]", RowBox[{"22", "p", "p"}], "\[RightAngleBracket]"}], TraditionalForm]]], " proportional to ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox["\[Alpha]", "2"], "\[ThinSpace]", SubscriptBox[StyleBox["c", FontWeight -> "Bold"], "s"]}], TraditionalForm]]], ", after ", Cell[BoxData[FormBox[SubscriptBox[StyleBox["c", FontWeight -> "Bold"], "u"], TraditionalForm]]], " has been eliminated with the Jacobi identity ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[StyleBox["c", FontWeight -> "Bold"], "u"], "=", RowBox[{"-", SubscriptBox[StyleBox["c", FontWeight -> "Bold"], "s"]}], "-", SubscriptBox[StyleBox["c", FontWeight -> "Bold"], "t"]}], TraditionalForm]]], ". Eq. (4.12) gives it for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], "; this is omegaTree[d, p, n, l], for integer ", Cell[BoxData[FormBox[RowBox[{"n", "\[GreaterEqual]", "0"}], TraditionalForm]]], " (an exact integer, not a decimal number). As the paper says with eq. (4.12), each ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[InvisiblePrefixScriptBase]", "4"], SubscriptBox["F", "3"]}], TraditionalForm]]], " there stands for the sum of the first ", Cell[BoxData[FormBox[RowBox[{"n", "+", "1"}], TraditionalForm]]], " terms of the hypergeometric series, which is how it is written here. This matters at ", Cell[BoxData[FormBox[RowBox[{"p", "=", "2"}], TraditionalForm]]], " in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5"}], TraditionalForm]]], ", where one of the lower parameters is equal to the upper parameter ", Cell[BoxData[FormBox[RowBox[{"-", "n"}], TraditionalForm]]], "."}], "Text"],

Cell[TextData[{"When ", Cell[BoxData[FormBox["d", TraditionalForm]]], " and ", Cell[BoxData[FormBox["p", TraditionalForm]]], " are both odd, eq. (4.12) is imaginary and gives the tree-level OPE coefficients of eq. (4.11), ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["A", RowBox[{"p", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"d", ",", "1"}], ")"}]], "=", RowBox[{"-", "i"}], "\[Pi]", "\[ThinSpace]", SubsuperscriptBox["\[Omega]", RowBox[{"p", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "d", ")"}]]}], TraditionalForm]]], ", which are real. This is ATree[d, p, n, l], defined for odd ", Cell[BoxData[FormBox["d", TraditionalForm]]], " and odd ", Cell[BoxData[FormBox["p", TraditionalForm]]], "."}], "Text"],

Cell["sum4F3[{a1_, a2_, a3_, a4_}, {b1_, b2_, b3_}, n_Integer?NonNegative] :=\n  Module[{k}, Sum[Pochhammer[a1, k] Pochhammer[a2, k] Pochhammer[a3, k] Pochhammer[a4, k]/\n      (Pochhammer[b1, k] Pochhammer[b2, k] Pochhammer[b3, k] k!), {k, 0, n}]];\n\nomegaTree[3, p_, n_Integer?NonNegative, l_] :=\n  (-1)^l 2^(3 - 2 l - 4 n - p) Exp[I p \[Pi]/2] *\n   Gamma[l + 3/2] Gamma[n + 1/2] Gamma[2 n + p - 1] Gamma[l + n + p/2] Gamma[l + n + p + 1/2]/\n    (\[Pi]^2 Gamma[n + 1] Gamma[3/2 + l + n] Gamma[(1 + p)/2 + l + n] Gamma[p - 1] Gamma[1/2 + l + 2 n + p]) *\n   sum4F3[{1 + l, -n, -l - 2 n - p, (1 - p)/2 - n}, {1/2 - n, 1 - 2 n - p, 1 - n - p/2}, n];\n\nomegaTree[5, p_, n_Integer?NonNegative, l_] :=\n  (-1)^(l + n) 3^(-3 p/2) 2^(-2 (l + 3 n + 3 p - 4)) Exp[3 I \[Pi] p/2] *\n   Gamma[l + 5/2] (2 n + 3 p - 2)^2 (2 l + 2 n + 3 p + 1)/\n    (Gamma[n + 1] Gamma[p/2 - 1/6] Gamma[p/2 + 1/6] Gamma[l + n + 5/2]) *\n   Gamma[n + 3 p - 2] Gamma[2 n + 3 p - 3] Gamma[l + n + 3 p/2] Gamma[l + n + 3 p - 1/2]/\n    (Gamma[3 p/2] Gamma[(p + 1)/2] Gamma[3 p - 4] Gamma[l + n + 3 p/2 - 1/2] Gamma[l + 2 n + 3 p - 1/2]) *\n   sum4F3[{-n, -n - 3 p/2 + 3/2, -l - n - 3 p/2, l + n + 3 p/2 + 1},\n    {-n - 3 p/2 + 1, -n - 3 p/2 + 3, 3 p/2 - 1/2}, n];\n\nomegaTree[6, p_, n_, l_] :=\n  (-1)^(l + 1) 5 2^(4 - 2 l - 4 n - 8 p) *\n   \[Pi] (n + 2 p - 3) (l + n + 2 p - 1) Gamma[n + 2 p] Gamma[n + 4 p - 3] Gamma[l + n + 2 p + 2]/\n    ((l + 3) Gamma[n + 1] Gamma[2 p] Gamma[2 p - 2] (l + 2 n + 4 p - 2)) *\n   (2 n^2 + n (4 p - 2) l + n (16 p - 10) + (8 p^2 - 2 p - 1) l + 24 p^2 + (2 p - 1) l^2 - 24 p + 6)/\n    (Gamma[n + (4 p - 3)/2] Gamma[n + (4 p + 1)/2 + l]);\n\nATree[d_?OddQ, p_?OddQ, n_, l_] := -I \[Pi] omegaTree[d, p, n, l];", "Input", InitializationCell -> True],

Cell[TextData[{"The continuation in ", Cell[BoxData[FormBox["n", TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"p", "=", "2"}], TraditionalForm]]]}], "Subsection"],

Cell[TextData[{"Eq. (4.37) gives the tree-level input ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox[RowBox[{"(", SubsuperscriptBox["\[Lambda]", "\[ScriptL]", "2"], ")"}], RowBox[{"(", "1", ")"}]], SubsuperscriptBox["\[Gamma]", "\[ScriptL]", RowBox[{"(", "1", ")"}]]}], TraditionalForm]]], " of the one-loop anomalous dimensions in terms of ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[PartialD]", "n"], "\[ThinSpace]", SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "d", ")"}]]}], TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"n", "=", "0"}], TraditionalForm]]], ". As the footnote to that equation explains, ", Cell[BoxData[FormBox[SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "d", ")"}]], TraditionalForm]]], " must be continued in ", Cell[BoxData[FormBox["n", TraditionalForm]]], " with at most polynomial growth. omegaCont[d, n, l] is this continuation. It agrees with eq. (4.12) at every integer ", Cell[BoxData[FormBox[RowBox[{"n", "\[GreaterEqual]", "0"}], TraditionalForm]]], "."}], "Text"],

Cell[TextData[{"In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "6"}], TraditionalForm]]], " it is eq. (4.12) at ", Cell[BoxData[FormBox[RowBox[{"p", "=", "2"}], TraditionalForm]]], " as it stands."}], "Item"],

Cell[TextData[{"In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3"}], TraditionalForm]]], " the terminating sum can be done in closed form, and with the digamma function ", Cell[BoxData[FormBox["\[Psi]", TraditionalForm]]], ","}], "Item"],

Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "3", ")"}]], "=", RowBox[{"-", SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], ")"}], "\[ScriptL]"]}], "\[ThinSpace]", FractionBox[RowBox[{SuperscriptBox["2", RowBox[{"-", "2", "\[ScriptL]", "-", "4", "n"}]], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", FractionBox["3", "2"]}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"n", "+", FractionBox["1", "2"]}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "n", "+", "1"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"2", "n", "+", "\[ScriptL]", "+", "3"}], ")"}]}], RowBox[{SuperscriptBox["\[Pi]", "2"], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"n", "+", "1"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "1"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "n", "+", FractionBox["3", "2"]}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "2", "n", "+", FractionBox["5", "2"]}], ")"}]}]], "\[ThinSpace]", RowBox[{"(", RowBox[{"\[Psi]", RowBox[{"(", RowBox[{"2", "n", "+", "\[ScriptL]", "+", "3"}], ")"}], "-", "\[Psi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}], ")"}], "\[ThinSpace]", "."}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], " the terminating sum is continued as an infinite sum of differences,"}], "Item"],

Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "5", ")"}]], "=", SubscriptBox["N", "\[ScriptL]"], RowBox[{"(", "n", ")"}], "\[ThinSpace]", UnderscriptBox["\[Sum]", RowBox[{"i", "\[GreaterEqual]", "0"}]], "\[ThinSpace]", RowBox[{"(", RowBox[{SubscriptBox["v", "i"], "-", SubscriptBox["v", RowBox[{"i", "+", "\[ScriptL]", "+", "2", "n", "+", "4"}]]}], ")"}], "\[ThinSpace]", ",", "\[NonBreakingSpace]\[NonBreakingSpace]", SubscriptBox["v", "i"], "=", FractionBox[RowBox[{"\[CapitalGamma]", RowBox[{"(", RowBox[{"i", "+", "3"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"i", "-", "n"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"i", "-", "n", "-", FractionBox["3", "2"]}], ")"}]}], RowBox[{"\[CapitalGamma]", RowBox[{"(", RowBox[{"i", "+", FractionBox["5", "2"]}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"i", "+", "\[ScriptL]", "+", "4"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"i", "-", "\[ScriptL]", "-", "2", "n", "-", "3"}], ")"}]}]], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["N", "\[ScriptL]"], RowBox[{"(", "n", ")"}], "=", FractionBox[RowBox[{SuperscriptBox["2", RowBox[{"-", "2", "\[ScriptL]", "-", "6", "n"}]], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", FractionBox["5", "2"]}], ")"}], "\[ThinSpace]", SuperscriptBox[RowBox[{"(", RowBox[{"2", "n", "+", "4"}], ")"}], "2"], "\[ThinSpace]", RowBox[{"(", RowBox[{"2", "\[ScriptL]", "+", "2", "n", "+", "7"}], ")"}], "\[ThinSpace]", RowBox[{"(", RowBox[{"n", "+", "3"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"2", "n", "+", "3"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "n", "+", "3"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "n", "+", FractionBox["11", "2"]}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"n", "+", FractionBox["5", "2"]}], ")"}]}], RowBox[{"384", "\[ThinSpace]", SuperscriptBox["\[Pi]", "2"], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"n", "+", "1"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", SuperscriptBox[RowBox[{"(", RowBox[{"\[ScriptL]", "+", "n", "+", FractionBox["5", "2"]}], ")"}], "2"], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "2", "n", "+", FractionBox["11", "2"]}], ")"}]}]], "\[ThinSpace]", "."}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"The prefactor ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["N", "\[ScriptL]"], RowBox[{"(", "n", ")"}]}], TraditionalForm]]], " is pref5[n, l]. At integer ", Cell[BoxData[FormBox["n", TraditionalForm]]], " the sum telescopes to the sum of ", Cell[BoxData[FormBox[SubscriptBox["v", "i"], TraditionalForm]]], " over ", Cell[BoxData[FormBox[RowBox[{"i", "<", "\[ScriptL]", "+", "2", "n", "+", "4"}], TraditionalForm]]], ", in which only ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["v", "0"], ",", "\[Ellipsis]", ",", SubscriptBox["v", "n"]}], TraditionalForm]]], " are non-zero, as limits; this is the terminating sum of eq. (4.12). At half-integer ", Cell[BoxData[FormBox["n", TraditionalForm]]], " some of the ", Cell[BoxData[FormBox[SubscriptBox["v", "i"], TraditionalForm]]], " are limits in the same way. For numerical stability the code splits the sum at ", Cell[BoxData[FormBox[RowBox[{"i", "=", "K"}], TraditionalForm]]], ", where ", Cell[BoxData[FormBox["K", TraditionalForm]]], " is ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "+", "4"}], TraditionalForm]]], " plus the integer nearest to ", Cell[BoxData[FormBox[RowBox[{"2", "\[ThinSpace]", "Re", "\[ThinSpace]", "n"}], TraditionalForm]]], " (and ", Cell[BoxData[FormBox[RowBox[{"K", "=", "\[ScriptL]", "+", "4"}], TraditionalForm]]], " if that integer is negative): the terms with ", Cell[BoxData[FormBox[RowBox[{"i", "<", "K"}], TraditionalForm]]], " are rewritten with the reflection formula of the gamma function (head5), which removes these limits, and the two tails are hypergeometric functions at unit argument (tail5). In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], " the code takes a number ", Cell[BoxData[FormBox["n", TraditionalForm]]], " and an integer ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[GreaterEqual]", "0"}], TraditionalForm]]], ", and is meant for ", Cell[BoxData[FormBox[RowBox[{"Re", "\[ThinSpace]", "n", ">", RowBox[{"-", FractionBox["1", "2"]}]}], TraditionalForm]]], "; in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "6"}], TraditionalForm]]], " the arguments may be symbols."}], "Text"],

Cell[TextData[{"muTree[d, l] is the derivative ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[PartialD]", "n"], "\[ThinSpace]", SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "d", ")"}]]}], TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"n", "=", "0"}], TraditionalForm]]], " in closed form (for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], " at integer ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[GreaterEqual]", "0"}], TraditionalForm]]], "), and treeInput[d, l] is the coefficient of ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], "+", SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], "\[ThinSpace]", SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "u"}]]}], TraditionalForm]]], " in eq. (4.37); ", Cell[BoxData[FormBox[SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "u"}]], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"t", "u"}]], TraditionalForm]]], " are the flavor structures of eq. (4.14)."}], "Text"],

Cell["omegaCont[6, n_, l_] := omegaTree[6, 2, n, l];\n\nomegaCont[3, n_, l_] :=\n  -(-1)^l 2^(-2 l - 4 n) Gamma[l + 3/2] Gamma[n + 1/2] Gamma[l + n + 1] Gamma[2 n + l + 3]/\n    (\[Pi]^2 Gamma[n + 1] Gamma[l + 1] Gamma[l + n + 3/2] Gamma[l + 2 n + 5/2]) *\n   (PolyGamma[0, 2 n + l + 3] - PolyGamma[0, l + 1]);\n\npref5[n_, l_] := 2^(-2 l - 6 n) Gamma[l + 5/2] (2 n + 4)^2 (2 l + 2 n + 7) (n + 3) Gamma[2 n + 3] *\n   Gamma[l + n + 3] Gamma[l + n + 11/2] Gamma[n + 5/2]/\n    (384 \[Pi]^2 Gamma[n + 1] Gamma[l + n + 5/2]^2 Gamma[l + 2 n + 11/2]);\nhead5[i_, n_, l_] := (-1)^(l + 1 + i) 2 \[Pi] Gamma[i + 3] Gamma[l + 2 n + 4 - i]/\n   (Gamma[i + 5/2] Gamma[i + l + 4] Gamma[n + 1 - i] Gamma[n + 5/2 - i]);\ntail5[k_, n_, l_] := Gamma[k + 3] Gamma[k - n] Gamma[k - n - 3/2]/\n    (Gamma[k + 5/2] Gamma[k + l + 4] Gamma[k - l - 2 n - 3]) *\n   HypergeometricPFQ[{1, k + 3, k - n, k - n - 3/2}, {k + 5/2, k + l + 4, k - l - 2 n - 3}, 1];\nomegaCont[5, n_?NumericQ, l_Integer?NonNegative] := With[{split = l + 4 + Max[0, Round[2 Re[n]]]},\n   pref5[n, l] (Sum[head5[i, n, l], {i, 0, split - 1}] + tail5[split, n, l] - tail5[l + 2 n + 4, n, l])];\n\nmuTree[6, l_] := omegaTree[6, 2, 0, l] (9/4 + (3 l + 22)/(3 (l + 3) (l + 6)) +\n     HarmonicNumber[l + 4] + HarmonicNumber[l + 5] - 2 HarmonicNumber[2 l + 8]);\nmuTree[3, l_] := omegaCont[3, 0, l] (2 (l + 1) (l + 2)/(2 l + 3) PolyGamma[1, l + 1] -\n     3 (2 HarmonicNumber[2 l + 2] - HarmonicNumber[l] - HarmonicNumber[l + 1]));\nmuTree[5, l_Integer?NonNegative] := omegaTree[5, 2, 0, l] (13/3 + 2/(l + 3) - 2/(2 l + 5) - 2/(2 l + 9) +\n     6 (HarmonicNumber[l + 2] - HarmonicNumber[2 l + 4]) +\n     (9/2) Sum[(-1)^m (l + m + 6)! PolyGamma[1, m + 4]/\n        ((m + 3)! m! (l - m)! (2 m + 3) (2 m + 5) (2 m + 7) (2 m + 9)), {m, 0, l}] -\n     (1/256) ((2 l + 5) (2 l + 7) (2 l + 9) PolyGamma[1, 5/2] - 27 (2 l + 7) PolyGamma[1, 3/2] +\n        135 PolyGamma[1, 1/2]/(2 l + 7) + 315 PolyGamma[1, -1/2]/((2 l + 5) (2 l + 7) (2 l + 9))));\n\ntreeInput[d_, l_] := 2 omegaCont[d, 0, l] muTree[d, l]/AGFFT[d, 2, 0, l];", "Input", InitializationCell -> True],

Cell["Checks", "Subsection"],

Cell[TextData[{"The continuation agrees with eq. (4.12) at integer ", Cell[BoxData[FormBox["n", TraditionalForm]]], ", in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5"}], TraditionalForm]]], " (exactly, for ", Cell[BoxData[FormBox[RowBox[{"n", "\[LessEqual]", "4"}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[LessEqual]", "5"}], TraditionalForm]]], ")."}], "Text"],

Cell["And @@ Flatten[Table[FullSimplify[omegaCont[d, n, l] == omegaTree[d, 2, n, l]], {d, {3, 5}}, {n, 0, 4}, {l, 0, 5}]]", "Input"],

Cell[BoxData["True"], "Output"],

Cell[TextData[{"The closed forms of the derivative at ", Cell[BoxData[FormBox[RowBox[{"n", "=", "0"}], TraditionalForm]]], " against a central difference of the continuation with step ", Cell[BoxData[FormBox[SuperscriptBox["10", RowBox[{"-", "12"}]], TraditionalForm]]], ", for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "0", ",", "\[Ellipsis]", ",", "5"}], TraditionalForm]]], ": the largest relative difference. It is of the order of the square of the step, ", Cell[BoxData[FormBox[SuperscriptBox["10", RowBox[{"-", "24"}]], TraditionalForm]]], ", which is the error of the central difference."}], "Text"],

Cell["With[{h = 10^-12}, Table[N[muTree[d, l], 30]/((N[omegaCont[d, h, l], 60] - N[omegaCont[d, -h, l], 60])/(2 h)) - 1,\n   {d, {3, 5, 6}}, {l, 0, 5}]] // N[#, 3] & // Abs // Max", "Input"],

Cell[BoxData["4.48302941760097`3.*^-24"], "Output"],

Cell[TextData[{"The derivative at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "0"}], TraditionalForm]]], ", for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], " (these values are not printed in the paper)."}], "Text"],

Cell["Table[FullSimplify[muTree[d, 0]], {d, {3, 5, 6}}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{RowBox[{"-", FractionBox["8", "9"]}], "+", FractionBox["24", SuperscriptBox["\[Pi]", "2"]]}], ",", RowBox[{FractionBox["32", "135"], " ", RowBox[{"(", RowBox[{"20", "-", FractionBox["273", SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], ",", RowBox[{"-", FractionBox["1501", "147"]}]}], "}"}]], "Output"],

Cell[TextData[{"The coefficient of ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], "+", SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], "\[ThinSpace]", SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "u"}]]}], TraditionalForm]]], " in eq. (4.37) for ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "0", ",", "1", ",", "2"}], TraditionalForm]]], ". The rows are ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], "."}], "Text"],

Cell["Table[FullSimplify[treeInput[d, l]], {d, {3, 5, 6}}, {l, 0, 2}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox[RowBox[{"64", " ", RowBox[{"(", RowBox[{RowBox[{"-", "27"}], "+", SuperscriptBox["\[Pi]", "2"]}], ")"}]}], RowBox[{"3", " ", SuperscriptBox["\[Pi]", "4"]}]], ",", FractionBox[RowBox[{"16", " ", RowBox[{"(", RowBox[{RowBox[{"-", "37"}], "+", RowBox[{"2", " ", SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], RowBox[{"9", " ", SuperscriptBox["\[Pi]", "4"]}]], ",", FractionBox[RowBox[{"4", " ", RowBox[{"(", RowBox[{RowBox[{"-", "629"}], "+", RowBox[{"40", " ", SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], RowBox[{"225", " ", SuperscriptBox["\[Pi]", "4"]}]]}], "}"}], ",", RowBox[{"{", RowBox[{RowBox[{"-", FractionBox[RowBox[{"14336", " ", RowBox[{"(", RowBox[{RowBox[{"-", "273"}], "+", RowBox[{"20", " ", SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], RowBox[{"405", " ", SuperscriptBox["\[Pi]", "4"]}]]}], ",", RowBox[{"-", FractionBox[RowBox[{"4096", " ", RowBox[{"(", RowBox[{RowBox[{"-", "5678"}], "+", RowBox[{"525", " ", SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], RowBox[{"7875", " ", SuperscriptBox["\[Pi]", "4"]}]]}], ",", RowBox[{"-", FractionBox[RowBox[{"1408", " ", RowBox[{"(", RowBox[{RowBox[{"-", "803143"}], "+", RowBox[{"78400", " ", SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], RowBox[{"1157625", " ", SuperscriptBox["\[Pi]", "4"]}]]}]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["135090", "343"], ",", FractionBox["17930", "441"], ",", FractionBox["45730", "7623"]}], "}"}]}], "}"}]], "Output"],

Cell[TextData[{"The continuation at ", Cell[BoxData[FormBox[RowBox[{"n", "=", FractionBox["3", "10"]}], TraditionalForm]]], " for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], ", and at ", Cell[BoxData[FormBox[RowBox[{"n", "=", FractionBox["1", "3"], "+", "2", "i"}], TraditionalForm]]], " for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], ", all at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "2"}], TraditionalForm]]], "."}], "Text"],

Cell["N[{omegaCont[3, 3/10, 2], omegaCont[5, 3/10, 2], omegaCont[6, 3/10, 2], omegaCont[5, 1/3 + 2 I, 2]}, 15]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"-", "0.0052998194711501734769675058525851853`15."}], ",", RowBox[{"-", "0.35904192665470130644925230827283790951`15."}], ",", RowBox[{"-", "1.52150495806078163262637289132470922999`15."}], ",", RowBox[{RowBox[{"-", "0.16574432209185351746216913348747293923`14.061083370506998"}], "+", RowBox[{"2.02967762385141942426884355120229188698`15.14907177468783", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output"],

Cell[TextData[{"The tree-level OPE coefficients ", Cell[BoxData[FormBox[SubsuperscriptBox["A", RowBox[{"3", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"d", ",", "1"}], ")"}]], TraditionalForm]]], " of eq. (4.11) for ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "0", ",", "1", ",", "2"}], TraditionalForm]]], "; the rows are ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5"}], TraditionalForm]]], ". They are real."}], "Text"],

Cell["Table[FullSimplify[ATree[d, 3, 0, l]], {d, {3, 5}}, {l, 0, 2}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{RowBox[{"-", FractionBox["1", "2"]}], ",", FractionBox["3", "32"], ",", RowBox[{"-", FractionBox["5", "256"]}]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["6125", "768"], ",", RowBox[{"-", FractionBox["11025", "4096"]}], ",", FractionBox["56595", "65536"]}], "}"}]}], "}"}]], "Output"],

Cell["Part 4. One-loop coefficients", "Section"],

Cell[TextData[{"The one-loop reduced Mellin amplitude is ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[OverscriptBox["\[ScriptCapitalM]", "~"], RowBox[{"F", "|", "F"}]], "=", SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], SubscriptBox["\[ScriptCapitalB]", RowBox[{"s", "t"}]], "+", SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "u"}]], SubscriptBox["\[ScriptCapitalB]", RowBox[{"s", "u"}]], "+", SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"t", "u"}]], SubscriptBox["\[ScriptCapitalB]", RowBox[{"t", "u"}]]}], TraditionalForm]]], ", eq. (4.21), with"}], "Text"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[ScriptCapitalB]", RowBox[{"s", "t"}]], RowBox[{"(", RowBox[{"s", ",", "t"}], ")"}], "=", UnderscriptBox["\[Sum]", RowBox[{"m", ",", "n"}]], FractionBox[SubsuperscriptBox["c", RowBox[{"m", ",", "n"}], RowBox[{"(", "d", ")"}]], RowBox[{RowBox[{"(", RowBox[{"s", "-", "2", "m"}], ")"}], RowBox[{"(", RowBox[{"t", "-", "2", "n"}], ")"}]}]], "+", UnderscriptBox["\[Sum]", RowBox[{"m", ",", "n"}]], FractionBox[SubsuperscriptBox["c", RowBox[{"m", ",", "n"}], RowBox[{RowBox[{"(", "d", ")"}], ",", "odd"}]], RowBox[{RowBox[{"(", RowBox[{"s", "-", "2", "m"}], ")"}], RowBox[{"(", RowBox[{"t", "-", "2", "n"}], ")"}]}]], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"eq. (4.22). The first sum runs over the integers ", Cell[BoxData[FormBox[RowBox[{"m", ",", "n", "\[GreaterEqual]", "d", "-", "2"}], TraditionalForm]]], ". The second, which is present only in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5"}], TraditionalForm]]], ", runs over ", Cell[BoxData[FormBox[RowBox[{"m", ",", "n", "\[Element]", FractionBox[RowBox[{"3", RowBox[{"(", RowBox[{"d", "-", "2"}], ")"}]}], "2"], "+", SubscriptBox["\[DoubleStruckCapitalZ]", RowBox[{"\[GreaterEqual]", "0"}]]}], TraditionalForm]]], ", that is ", Cell[BoxData[FormBox[RowBox[{FractionBox["3", "2"], ",", FractionBox["5", "2"], ",", "\[Ellipsis]"}], TraditionalForm]]], " in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3"}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{FractionBox["9", "2"], ",", FractionBox["11", "2"], ",", "\[Ellipsis]"}], TraditionalForm]]], " in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], ". In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5", ",", "6"}], TraditionalForm]]], " the sums diverge, and the amplitude is defined up to the contact terms discussed below eq. (4.22). The coefficients are cEven[d, m, n] and cOdd[d, m, n] below; they are defined only for these values of ", Cell[BoxData[FormBox["m", TraditionalForm]]], " and ", Cell[BoxData[FormBox["n", TraditionalForm]]], ", entered as exact numbers (for example 13/2, not 6.5). All the expressions are manifestly symmetric under ", Cell[BoxData[FormBox[RowBox[{"m", "\[LeftRightArrow]", "n"}], TraditionalForm]]], "."}], "Text"],

Cell[TextData[{"In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3"}], TraditionalForm]]], " they are eq. (4.20)."}], "Item"],

Cell[TextData[{"In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], " they are given by terminating hypergeometric functions at argument ", Cell[BoxData[FormBox[FractionBox["3", "4"], TraditionalForm]]], " and by polynomials in ", Cell[BoxData[FormBox[RowBox[{"w", "=", "m", "+", "n", "-", "2"}], TraditionalForm]]], " and ", Cell[BoxData[FormBox["q", TraditionalForm]]], ", where ", Cell[BoxData[FormBox[RowBox[{"q", "=", RowBox[{"(", RowBox[{"m", "-", "2"}], ")"}], RowBox[{"(", RowBox[{"n", "-", "2"}], ")"}]}], TraditionalForm]]], " for cEven and ", Cell[BoxData[FormBox[RowBox[{"q", "=", RowBox[{"(", RowBox[{"m", "-", FractionBox["3", "2"]}], ")"}], RowBox[{"(", RowBox[{"n", "-", FractionBox["3", "2"]}], ")"}]}], TraditionalForm]]], " for cOdd."}], "Item"],

Cell[TextData[{"In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "6"}], TraditionalForm]]], " they are given by a finite sum and by polynomials in ", Cell[BoxData[FormBox[RowBox[{"w", "=", "m", "+", "n", "-", "4"}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"q", "=", RowBox[{"(", RowBox[{"m", "-", "2"}], ")"}], RowBox[{"(", RowBox[{"n", "-", "2"}], ")"}]}], TraditionalForm]]], ". The value ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["c", RowBox[{"4", ",", "4"}], RowBox[{"(", "6", ")"}]], "=", FractionBox["45", "4"]}], TraditionalForm]]], " is given separately, because the general expression is of the form ", Cell[BoxData[FormBox[RowBox[{"0", "\[Times]", "\[Infinity]"}], TraditionalForm]]], " there."}], "Item"],

Cell["cEven[3, m_Integer /; m >= 1, n_Integer /; n >= 1] := 32 Gamma[m + 1] Gamma[n + 1] Gamma[m + n - 1/2]/\n   (\[Pi]^(7/2) Gamma[m + 1/2] Gamma[n + 1/2] Gamma[m + n + 1]);\ncOdd[3, m_ /; IntegerQ[m - 1/2] && m >= 3/2, n_ /; IntegerQ[n - 1/2] && n >= 3/2] :=\n  32 Gamma[m] Gamma[n] Gamma[m + n - 1/2]/(\[Pi]^(7/2) Gamma[m - 1/2] Gamma[n - 1/2] Gamma[m + n + 1]);", "Input", InitializationCell -> True],

Cell["pA5[w_, q_] := 36 (-2 + 3 q^2) - 9 q (101 - 56 q + 48 q^2) w + 9 q (267 + 160 q + 16 q^2) w^2 -\n   4 q (773 + 252 q) w^3 + 16 q (101 + 9 q) w^4 - 304 q w^5 + 16 q w^6;\npB5[w_, q_] := -54 (-1 + 3 q) + 27 (31 + 8 q + 16 q^2) w - 18 (175 + 146 q + 72 q^2) w^2 +\n   3 (1729 + 1328 q + 144 q^2) w^3 - 4 (1061 + 432 q) w^4 + 16 (107 + 12 q) w^5 - 304 w^6 + 16 w^7;\npC5[w_, q_] := 105 (-8 - 3 q + 3 q^2) + (1136 - 1125 q + 3078 q^2 - 1728 q^3) w +\n   6 (-80 + 315 q - 464 q^2 + 128 q^3) w^2 + 16 (-4 + 3 q) (-1 + 12 q) w^3 + 96 q w^4;\ncEven[5, m_Integer /; m >= 3, n_Integer /; n >= 3] := With[{w = m + n - 2, q = (m - 2) (n - 2)},\n   512 Gamma[m - 1] Gamma[n - 1] Gamma[m + n - 5/2]/\n     (2187 \[Pi]^(7/2) Gamma[m + n - 1] Gamma[m - 1/2] Gamma[n - 1/2]) *\n    (18 pC5[w, q]/(q (2 w - 7) (2 w - 5) (2 w - 3)) +\n      2 pA5[w, q] Hypergeometric2F1[2 - m, 2 - n, 3/2 - w, 3/4]/q -\n      pB5[w, q] Hypergeometric2F1[3 - m, 3 - n, 5/2 - w, 3/4]/(2 w - 3))];\n\npA5odd[w_, q_] := -9 (-5 + 9 q + 12 q^2) + 18 q (31 + 14 q + 24 q^2) w - 36 q (77 + 49 q + 4 q^2) w^2 +\n   16 q (233 + 63 q) w^3 - 4 q (467 + 36 q) w^4 + 352 q w^5 - 16 q w^6;\npB5odd[w_, q_] := -27 (5 + 12 q) + 54 (49 + 32 q + 16 q^2) w - 36 (349 + 278 q + 72 q^2) w^2 +\n   24 (901 + 494 q + 36 q^2) w^3 - 40 (409 + 108 q) w^4 + 8 (707 + 48 q) w^5 - 800 w^6 + 32 w^7;\npC5odd[w_, q_] := 105 (20 + 3 q + 6 q^2) - 2 (1420 - 261 q + 810 q^2 + 1728 q^3) w +\n   24 (50 - 15 q + 128 q^2 + 64 q^3) w^2 - 32 (5 + 12 q + 36 q^2) w^3 + 192 q w^4;\ncOdd[5, m_ /; IntegerQ[m - 1/2] && m >= 9/2, n_ /; IntegerQ[n - 1/2] && n >= 9/2] :=\n  With[{w = m + n - 2, q = (m - 3/2) (n - 3/2)},\n   512 Gamma[m - 2] Gamma[n - 2] Gamma[m + n - 5/2]/\n     (2187 \[Pi]^(7/2) Gamma[m - 1/2] Gamma[n - 1/2] Gamma[m + n - 1]) *\n    (9 pC5odd[w, q]/((2 w - 7) (2 w - 5) (2 w - 3)) +\n      4 pA5odd[w, q] Hypergeometric2F1[3/2 - m, 3/2 - n, 7/2 - m - n, 3/4] +\n      q pB5odd[w, q] Hypergeometric2F1[5/2 - m, 5/2 - n, 9/2 - m - n, 3/4]/(2 w - 3))];", "Input", InitializationCell -> True],

Cell["pHat6[w_, q_] := 384 (-1 + q) q^2 (1 + q) (4 + q) (9 + 4 q) (57 - 34 q + 2 q^2) -\n   32 q (32265 - 1278 q + 22113 q^2 + 7806 q^3 - 18566 q^4 - 12708 q^5 - 792 q^6 + 160 q^7) w +\n   4 (-30780 + 225927 q + 635610 q^2 + 327972 q^3 - 471304 q^4 - 281784 q^5 - 31600 q^6 + 9744 q^7 + 320 q^8) w^2 -\n   4 (-9450 - 473904 q - 19347 q^2 - 675418 q^3 - 157920 q^4 + 39316 q^5 + 32688 q^6 + 3360 q^7) w^3 +\n   (-943380 - 2466567 q - 2258088 q^2 - 24012 q^3 + 1070608 q^4 + 200368 q^5 + 43072 q^6) w^4 -\n   2 (-447795 + 384057 q + 81726 q^2 + 583912 q^3 + 8880 q^4 + 10832 q^5) w^5 -\n   12 (-41445 - 43206 q - 27931 q^2 + 8179 q^3 + 8460 q^4) w^6 +\n   2 (-167400 + 213507 q + 5088 q^2 + 61940 q^3) w^7 - 9 (2880 + 8517 q + 1588 q^2) w^8 -\n   18 (855 + 1282 q) w^9 + 11880 w^10;\nrHat6[w_, q_] := -768 (-26 + q) (-1 + q) q^2 (1 + q) (9 + 4 q) (9 - 16 q + 2 q^2) +\n   64 q (-46170 - 23769 q - 43407 q^2 + 50478 q^3 + 35194 q^4 + 9636 q^5 - 4152 q^6 + 160 q^7) w -\n   8 (31590 - 66771 q - 600954 q^2 + 386100 q^3 + 780632 q^4 - 92952 q^5 - 121984 q^6 + 3024 q^7 + 320 q^8) w^2 +\n   4 (-161595 + 1358622 q + 1372086 q^2 + 2098540 q^3 - 2017680 q^4 - 141448 q^5 - 15264 q^6 + 6720 q^7) w^3 -\n   2 (1893510 + 775161 q - 139188 q^2 - 4555980 q^3 + 764848 q^4 + 21616 q^5 + 43072 q^6) w^4 +\n   (2781675 - 4313952 q - 1827192 q^2 + 1512448 q^3 + 734400 q^4 + 43328 q^5) w^5 +\n   6 (315855 - 723108 q - 20640 q^2 - 153764 q^3 + 33840 q^4) w^6 -\n   4 (58455 - 114408 q - 36912 q^2 + 61940 q^3) w^7 + 18 (21465 + 17169 q + 1588 q^2) w^8 +\n   9 (-13275 + 5128 q) w^9 - 23760 w^10;\ncEven[6, 4, 4] = 45/4;\ncEven[6, m_Integer /; m >= 4, n_Integer /; n >= 4] := With[{w = m + n - 4, q = (m - 2) (n - 2)},\n   -(25/4) Gamma[m - 2] Gamma[n - 2] Gamma[m + n - 8]/\n     (Gamma[m + n - 3] Gamma[m + n - 1] (2 m - 1) (2 n - 1)) *\n    Sum[Binomial[m - 4, k] Binomial[n - 4, k] 1575/\n       ((2 k - 7) (2 k - 5) (2 k - 3) (2 k - 1) (2 k + 1) (2 k + 3) (2 k + 5)) *\n      (pHat6[w, q]/375 + k rHat6[w, q]/2625), {k, 0, Min[m - 4, n - 4]}]];", "Input", InitializationCell -> True],

Cell["Checks", "Subsection"],

Cell[TextData[{"The lowest rows printed below eq. (4.20): the ratios of cEven[5, 3, n], cEven[6, 4, n] and cOdd[5, 9/2, n] to the printed expressions, for thirty values of ", Cell[BoxData[FormBox["n", TraditionalForm]]], " each."}], "Text"],

Cell["{Union[Table[FullSimplify[cEven[5, 3, n]/(2048 (35 n^2 - 5 n - 44)/(27 \[Pi]^4 (n - 1) n (n + 1)))], {n, 3, 32}]],\n Union[Table[cEven[6, 4, n]/(90 (5 n^2 - 17 n + 9)/(7 n (n - 1) (n - 2))), {n, 4, 33}]],\n Union[Table[FullSimplify[cOdd[5, 9/2, n]/(70 Gamma[n - 2] Gamma[n - 1] (160 n^2 + 416 n + 33)/\n       (9 \[Pi]^3 Gamma[n - 7/2] Gamma[n + 7/2]))], {n, 9/2, 67/2}]]}", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", "1", "}"}], ",", RowBox[{"{", "1", "}"}], ",", RowBox[{"{", "1", "}"}]}], "}"}]], "Output"],

Cell[TextData[{"The first coefficients: ", Cell[BoxData[FormBox[SubsuperscriptBox["c", RowBox[{"m", ",", "n"}], RowBox[{"(", "5", ")"}]], TraditionalForm]]], " for ", Cell[BoxData[FormBox[RowBox[{"m", ",", "n", "=", "3", ",", "4", ",", "5"}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubsuperscriptBox["c", RowBox[{"m", ",", "n"}], RowBox[{RowBox[{"(", "5", ")"}], ",", "odd"}]], TraditionalForm]]], " for ", Cell[BoxData[FormBox[RowBox[{"m", ",", "n", "=", FractionBox["9", "2"], ",", FractionBox["11", "2"], ",", FractionBox["13", "2"]}], TraditionalForm]]], ", and ", Cell[BoxData[FormBox[SubsuperscriptBox["c", RowBox[{"m", ",", "n"}], RowBox[{"(", "6", ")"}]], TraditionalForm]]], " for ", Cell[BoxData[FormBox[RowBox[{"m", ",", "n", "=", "4", ",", "5", ",", "6"}], TraditionalForm]]], "."}], "Text"],

Cell["{Table[FullSimplify[cEven[5, m, n]], {m, 3, 5}, {n, 3, 5}], Table[FullSimplify[cOdd[5, m, n]], {m, 9/2, 13/2}, {n, 9/2, 13/2}],\n Table[cEven[6, m, n], {m, 4, 6}, {n, 4, 6}]}", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["65536", RowBox[{"81", " ", SuperscriptBox["\[Pi]", "4"]}]], ",", FractionBox["253952", RowBox[{"405", " ", SuperscriptBox["\[Pi]", "4"]}]], ",", FractionBox["206336", RowBox[{"405", " ", SuperscriptBox["\[Pi]", "4"]}]]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["253952", RowBox[{"405", " ", SuperscriptBox["\[Pi]", "4"]}]], ",", FractionBox["1082368", RowBox[{"2025", " ", SuperscriptBox["\[Pi]", "4"]}]], ",", FractionBox["6489088", RowBox[{"14175", " ", SuperscriptBox["\[Pi]", "4"]}]]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["206336", RowBox[{"405", " ", SuperscriptBox["\[Pi]", "4"]}]], ",", FractionBox["6489088", RowBox[{"14175", " ", SuperscriptBox["\[Pi]", "4"]}]], ",", FractionBox["40228096", RowBox[{"99225", " ", SuperscriptBox["\[Pi]", "4"]}]]}], "}"}]}], "}"}], ",", RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["8575", RowBox[{"768", " ", SuperscriptBox["\[Pi]", "2"]}]], ",", FractionBox["417725", RowBox[{"24576", " ", SuperscriptBox["\[Pi]", "2"]}]], ",", FractionBox["11633825", RowBox[{"589824", " ", SuperscriptBox["\[Pi]", "2"]}]]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["417725", RowBox[{"24576", " ", SuperscriptBox["\[Pi]", "2"]}]], ",", FractionBox["30738925", RowBox[{"1179648", " ", SuperscriptBox["\[Pi]", "2"]}]], ",", FractionBox["287023625", RowBox[{"9437184", " ", SuperscriptBox["\[Pi]", "2"]}]]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["11633825", RowBox[{"589824", " ", SuperscriptBox["\[Pi]", "2"]}]], ",", FractionBox["287023625", RowBox[{"9437184", " ", SuperscriptBox["\[Pi]", "2"]}]], ",", FractionBox["5388083855", RowBox[{"150994944", " ", SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "}"}], ",", RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["45", "4"], ",", FractionBox["21", "2"], ",", FractionBox["261", "28"]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["21", "2"], ",", FractionBox["79", "7"], ",", FractionBox["1059", "98"]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["261", "28"], ",", FractionBox["1059", "98"], ",", FractionBox["3503", "294"]}], "}"}]}], "}"}]}], "}"}]], "Output"],

Cell[TextData[{"The lowest row against the tree-level data, eq. (4.35). The coefficient of ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox["z", RowBox[{"d", "-", "1"}]], "\[ThinSpace]", SuperscriptBox["log", "2"], "\[ThinSpace]", "z"}], TraditionalForm]]], " in the reduced correlator comes from the poles at ", Cell[BoxData[FormBox[RowBox[{"s", "=", "2", RowBox[{"(", RowBox[{"d", "-", "2"}], ")"}]}], TraditionalForm]]], " of eq. (4.22), that is from the lowest row ", Cell[BoxData[FormBox[SubsuperscriptBox["c", RowBox[{"d", "-", "2", ",", "n"}], RowBox[{"(", "d", ")"}]], TraditionalForm]]], " (the odd coefficients give no ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox["log", "2"], "\[ThinSpace]", "z"}], TraditionalForm]]], "). With the Mellin transform (3.16), its double discontinuity (4.24) in the structure ", Cell[BoxData[FormBox[SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], TraditionalForm]]], " is ", Cell[BoxData[FormBox[RowBox[{"-", FractionBox[SuperscriptBox["\[Pi]", "2"], "4"], "\[ThinSpace]", SuperscriptBox[OverscriptBox["z", "_"], RowBox[{"d", "-", "1"}]], "\[ThinSpace]", SubscriptBox["L", "d"], RowBox[{"(", RowBox[{"1", "-", OverscriptBox["z", "_"]}], ")"}]}], TraditionalForm]]], ", where"}], "Text"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["L", "d"], RowBox[{"(", "x", ")"}], "=", UnderscriptBox["\[Sum]", RowBox[{"n", "\[GreaterEqual]", "d", "-", "2"}]], SubsuperscriptBox["c", RowBox[{"d", "-", "2", ",", "n"}], RowBox[{"(", "d", ")"}]], "\[ThinSpace]", FractionBox[RowBox[{"\[CapitalGamma]", RowBox[{"(", RowBox[{"n", "+", "1"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"n", "+", "2"}], ")"}]}], RowBox[{RowBox[{"(", RowBox[{"n", "-", "d", "+", "2"}], ")"}], "!", "\[ThinSpace]", RowBox[{"(", RowBox[{"n", "-", "d", "+", "3"}], ")"}], "!"}]], "\[ThinSpace]", SuperscriptBox["x", RowBox[{"n", "-", "d", "+", "2"}]], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"so that the inversion integral of eq. (4.26) is ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["R", "2", RowBox[{"s", "t"}]], RowBox[{"(", "\[ScriptL]", ")"}], "=", RowBox[{"-", "4"}], SuperscriptBox["\[Pi]", "2"], "\[ThinSpace]", "\[ScriptCapitalN]", RowBox[{"(", "\[Beta]", ")"}], SubsuperscriptBox["\[Integral]", "0", "1"], "d", OverscriptBox["z", "_"], "\[ThinSpace]", SuperscriptBox[OverscriptBox["z", "_"], RowBox[{"d", "-", "3"}]], RowBox[{"(", RowBox[{"1", "-", OverscriptBox["z", "_"]}], ")"}], "\[ThinSpace]", SubscriptBox["g", "\[Beta]"], RowBox[{"(", OverscriptBox["z", "_"], ")"}], "\[ThinSpace]", SubscriptBox["L", "d"], RowBox[{"(", RowBox[{"1", "-", OverscriptBox["z", "_"]}], ")"}]}], TraditionalForm]]], " with ", Cell[BoxData[FormBox[RowBox[{"\[Beta]", "=", "2", "d", "+", "2", "\[ScriptL]", "-", "2"}], TraditionalForm]]], ", and ", Cell[BoxData[FormBox[SubscriptBox["g", "\[Beta]"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"\[ScriptCapitalN]", RowBox[{"(", "\[Beta]", ")"}]}], TraditionalForm]]], " as in eqs. (4.23) and (4.25). The sum ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["L", "d"], RowBox[{"(", "x", ")"}]}], TraditionalForm]]], " is a rational function, lowestRow[d, x] below. The first cell compares its Taylor coefficients with the lowest row of cEven, for thirty values of ", Cell[BoxData[FormBox["n", TraditionalForm]]], ". The second gives ", Cell[BoxData[FormBox[RowBox[{"-", RowBox[{"(", RowBox[{"d", "+", "2", "\[ScriptL]"}], ")"}], "\[ThinSpace]", SubsuperscriptBox["A", RowBox[{"2", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"d", ",", "0"}], ")"}]], "\[ThinSpace]", SubsuperscriptBox["R", "2", RowBox[{"s", "t"}]], RowBox[{"(", "\[ScriptL]", ")"}], "/", SuperscriptBox[RowBox[{"(", SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", "d", ")"}]], ")"}], "2"]}], TraditionalForm]]], ", which is 1 by eq. (4.35), for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3", ",", "5", ",", "6"}], TraditionalForm]]], " (rows) and ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "0", ",", "\[Ellipsis]", ",", "3"}], TraditionalForm]]], ", with the integral done numerically."}], "Text"],

Cell["lowestRow[3, x_] := 64/(\[Pi]^4 (1 - x)^2);\nlowestRow[5, x_] := 16384 (64 + 112 x - x^2)/(9 \[Pi]^4 (1 - x)^6);\nlowestRow[6, x_] := 32400 (1 + 6 x + 3 x^2)/(1 - x)^8;\ngBlock[\[Beta]_, zb_] := zb^(\[Beta]/2) Hypergeometric2F1[\[Beta]/2 + 1, \[Beta]/2, \[Beta], zb];\nnormN[\[Beta]_] := Gamma[\[Beta]/2 - 1] Gamma[\[Beta]/2 + 1] Gamma[\[Beta]/2]^2/(4 \[Pi]^2 Gamma[\[Beta] - 1] Gamma[\[Beta]]);\nR2st[d_, l_] := With[{\[Beta] = 2 d + 2 l - 2}, -4 \[Pi]^2 normN[\[Beta]] NIntegrate[\n     zb^(d - 3) (1 - zb) gBlock[\[Beta], zb] lowestRow[d, 1 - zb], {zb, 0, 1}, WorkingPrecision -> 30, PrecisionGoal -> 15,\n     MaxRecursion -> 30]];", "Input", InitializationCell -> True],

Cell["Table[And @@ Table[FullSimplify[SeriesCoefficient[lowestRow[d, z], {z, 0, j}] ==\n     cEven[d, d - 2, d - 2 + j] Gamma[d - 1 + j] Gamma[d + j]/(j! (j + 1)!)], {j, 0, 29}], {d, {3, 5, 6}}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output"],

Cell["Table[N[-(d + 2 l) AGFFT[d, 2, 0, l] R2st[d, l]/omegaTree[d, 2, 0, l]^2, 12], {d, {3, 5, 6}}, {l, 0, 3}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{"1.0000000000000000000000000000054799708`12.", ",", "1.00000000000000000000000000004581982881`12.", ",", "1.00000000000000000000000000016427906413`12.", ",", "1.00000000000000000000000018050256623336`12."}], "}"}], ",", RowBox[{"{", RowBox[{"1.00000000000000000000000000800291383429`12.", ",", "1.00000000000000000000020840381225033396`12.", ",", "1.00000000000000000000000000017567469651`12.", ",", "1.00000000000000000000000000033623812157`12."}], "}"}], ",", RowBox[{"{", RowBox[{"1.0000000000000000000045574220994356617`12.", ",", "1.00000000000000000000000000010192588668`12.", ",", "1.00000000000000000000000000023036953191`12.", ",", "1.00000000000000000000000000041768520546`12."}], "}"}]}], "}"}]], "Output"],

Cell[TextData[{"The behavior at large ", Cell[BoxData[FormBox[RowBox[{"m", ",", "n"}], TraditionalForm]]], ", eq. (4.61): the ratio of the coefficients to ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["C", "d"], "\[ThinSpace]", SuperscriptBox[RowBox[{"(", RowBox[{"m", "n"}], ")"}], FractionBox[RowBox[{"d", "-", "2"}], "2"]], "/", SuperscriptBox[RowBox[{"(", RowBox[{"m", "+", "n"}], ")"}], FractionBox["d", "2"]]}], TraditionalForm]]], ", with ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["C", "3"], "=", FractionBox["32", SuperscriptBox["\[Pi]", RowBox[{"7", "/", "2"}]]]}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["C", "5"], "=", FractionBox["32768", RowBox[{"81", SuperscriptBox["\[Pi]", RowBox[{"7", "/", "2"}]]}]]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["C", "6"], "=", FractionBox["75", "4"]}], TraditionalForm]]], ", at ", Cell[BoxData[FormBox[RowBox[{RowBox[{"(", RowBox[{"m", ",", "n"}], ")"}], "=", RowBox[{"(", RowBox[{"2000", ",", "3000"}], ")"}]}], TraditionalForm]]], " for the even and ", Cell[BoxData[FormBox[RowBox[{"(", RowBox[{FractionBox["4001", "2"], ",", FractionBox["6001", "2"]}], ")"}], TraditionalForm]]], " for the odd coefficients. The order is cEven and cOdd for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "3"}], TraditionalForm]]], ", cEven and cOdd for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], ", and cEven for ", Cell[BoxData[FormBox[RowBox[{"d", "=", "6"}], TraditionalForm]]], ". The ratios differ from 1 by terms of order ", Cell[BoxData[FormBox[RowBox[{"1", "/", "m"}], TraditionalForm]]], "."}], "Text"],

Cell["With[{cc = <|3 -> 32/\[Pi]^(7/2), 5 -> 32768/(81 \[Pi]^(7/2)), 6 -> 75/4|>, as = Function[{d, m, n}, (m n)^((d - 2)/2)/(m + n)^(d/2)]},\n N[{cEven[3, 2000, 3000]/(cc[3] as[3, 2000, 3000]), cOdd[3, 4001/2, 6001/2]/(cc[3] as[3, 4001/2, 6001/2]),\n   cEven[5, 2000, 3000]/(cc[5] as[5, 2000, 3000]), cOdd[5, 4001/2, 6001/2]/(cc[5] as[5, 4001/2, 6001/2]),\n   cEven[6, 2000, 3000]/(cc[6] as[6, 2000, 3000])}, 6]]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{"1.0001791877183993637`6.", ",", "0.9997625407661958505`6.", ",", "0.9999375219210731337`6.", ",", "0.9999375708892642791`6.", ",", "0.9994332536368916394`6."}], "}"}]], "Output"],

Cell[TextData[{"Part 5. One-loop CFT data in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]]}], "Section"],

Cell[TextData[{"The one-loop data are parametrized as in eq. (4.38): the squared OPE coefficient of ", Cell[BoxData[FormBox[RowBox[{"\[ScriptCapitalB]", SubscriptBox[RowBox[{"[", "2", "]"}], "\[ScriptL]"]}], TraditionalForm]]], " at order ", Cell[BoxData[FormBox[RowBox[{"1", "/", SubsuperscriptBox["c", "J", "2"]}], TraditionalForm]]], " is ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["b", "\[ScriptL]"], "\[ThinSpace]", RowBox[{"(", RowBox[{SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], "-", SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "u"}]]}], ")"}], "+", SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], "\[ThinSpace]", SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"t", "u"}]]}], TraditionalForm]]], ", and the anomalous dimension of the lowest twist long multiplet of spin ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], " at order ", Cell[BoxData[FormBox[RowBox[{"1", "/", SubsuperscriptBox["c", "J", "2"]}], TraditionalForm]]], " is ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["g", "\[ScriptL]"], "\[ThinSpace]", RowBox[{"(", RowBox[{SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], "+", SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "u"}]]}], ")"}], "+", SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], "\[ThinSpace]", SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"t", "u"}]]}], TraditionalForm]]], " in each flavor irrep in which it appears, with ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], "=", "0"}], TraditionalForm]]], " for even ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], "=", "0"}], TraditionalForm]]], " for odd ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], ". In ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], ", eq. (4.47) writes them at integer spin as"}], "Text"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["b", "\[ScriptL]"], "=", SubsuperscriptBox["a", "1", RowBox[{"(", "5", ")"}]], "+", SubsuperscriptBox["a", "2", RowBox[{"(", "5", ")"}]], "\[ThinSpace]", FractionBox[SqrtBox["3"], "\[Pi]"], "+", FractionBox[SubsuperscriptBox["a", "3", RowBox[{"(", "5", ")"}]], SuperscriptBox["\[Pi]", "2"]], "+", SubsuperscriptBox["a", "4", RowBox[{"(", "5", ")"}]], "\[ThinSpace]", FractionBox[SqrtBox["3"], SuperscriptBox["\[Pi]", "3"]], "+", FractionBox[SubsuperscriptBox["a", "5", RowBox[{"(", "5", ")"}]], SuperscriptBox["\[Pi]", "4"]], "\[ThinSpace]", "\[ThinSpace]", RowBox[{"(", RowBox[{"\[ScriptL]", "\[GreaterEqual]", "0"}], ")"}], "\[ThinSpace]", ",", "\[NonBreakingSpace]\[NonBreakingSpace]", "\[NonBreakingSpace]\[NonBreakingSpace]", SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], "=", SubsuperscriptBox["a", "6", RowBox[{"(", "5", ")"}]], "+", SubsuperscriptBox["a", "7", RowBox[{"(", "5", ")"}]], "\[ThinSpace]", FractionBox[SqrtBox["3"], "\[Pi]"], "+", FractionBox[SubsuperscriptBox["a", "8", RowBox[{"(", "5", ")"}]], SuperscriptBox["\[Pi]", "2"]], "+", SubsuperscriptBox["a", "9", RowBox[{"(", "5", ")"}]], "\[ThinSpace]", FractionBox[SqrtBox["3"], SuperscriptBox["\[Pi]", "3"]], "+", FractionBox[SubsuperscriptBox["a", "10", RowBox[{"(", "5", ")"}]], SuperscriptBox["\[Pi]", "4"]], "\[ThinSpace]", "\[ThinSpace]", RowBox[{"(", RowBox[{"\[ScriptL]", "\[GreaterEqual]", "1", "\[NonBreakingSpace]", "odd"}], ")"}], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["g", "\[ScriptL]"], "=", SubsuperscriptBox["a", "11", RowBox[{"(", "5", ")"}]], "\[ThinSpace]", FractionBox[SqrtBox["3"], "\[Pi]"], "+", FractionBox[SubsuperscriptBox["a", "12", RowBox[{"(", "5", ")"}]], SuperscriptBox["\[Pi]", "2"]], "+", SubsuperscriptBox["a", "13", RowBox[{"(", "5", ")"}]], "\[ThinSpace]", FractionBox[SqrtBox["3"], SuperscriptBox["\[Pi]", "3"]], "+", FractionBox[SubsuperscriptBox["a", "14", RowBox[{"(", "5", ")"}]], SuperscriptBox["\[Pi]", "4"]], "\[ThinSpace]", "\[ThinSpace]", RowBox[{"(", RowBox[{"\[ScriptL]", "\[GreaterEqual]", "1"}], ")"}], "\[ThinSpace]", ",", "\[NonBreakingSpace]\[NonBreakingSpace]", "\[NonBreakingSpace]\[NonBreakingSpace]", SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], "=", SubsuperscriptBox["a", "15", RowBox[{"(", "5", ")"}]], "\[ThinSpace]", FractionBox[SqrtBox["3"], "\[Pi]"], "+", FractionBox[SubsuperscriptBox["a", "16", RowBox[{"(", "5", ")"}]], SuperscriptBox["\[Pi]", "2"]], "+", SubsuperscriptBox["a", "17", RowBox[{"(", "5", ")"}]], "\[ThinSpace]", FractionBox[SqrtBox["3"], SuperscriptBox["\[Pi]", "3"]], "+", FractionBox[SubsuperscriptBox["a", "18", RowBox[{"(", "5", ")"}]], SuperscriptBox["\[Pi]", "4"]], "\[ThinSpace]", "\[ThinSpace]", RowBox[{"(", RowBox[{"\[ScriptL]", "\[GreaterEqual]", "2", "\[NonBreakingSpace]", "even"}], ")"}], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"where every ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["a", "i", RowBox[{"(", "5", ")"}]], RowBox[{"(", "\[ScriptL]", ")"}]}], TraditionalForm]]], " is a rational number. Below, a5d[i][l] is ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["a", "i", RowBox[{"(", "5", ")"}]], RowBox[{"(", "\[ScriptL]", ")"}]}], TraditionalForm]]], " for ", Cell[BoxData[FormBox[RowBox[{"i", "=", "1", ",", "\[Ellipsis]", ",", "18"}], TraditionalForm]]], ", and b5d[l], bt5d[l], g5d[l], gt5d[l] are ", Cell[BoxData[FormBox[SubscriptBox["b", "\[ScriptL]"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox["g", "\[ScriptL]"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], TraditionalForm]]], " themselves. The lists bC5[l], btC5[l], gC5[l], gtC5[l] hold the five coefficients of each datum in the basis ", Cell[BoxData[FormBox[RowBox[{"{", RowBox[{"1", ",", FractionBox[SqrtBox["3"], "\[Pi]"], ",", FractionBox["1", SuperscriptBox["\[Pi]", "2"]], ",", FractionBox[SqrtBox["3"], SuperscriptBox["\[Pi]", "3"]], ",", FractionBox["1", SuperscriptBox["\[Pi]", "4"]]}], "}"}], TraditionalForm]]], ". The functions for ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], TraditionalForm]]], " are defined for all ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[GreaterEqual]", "0"}], TraditionalForm]]], " and give zero at even ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], "; those for ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], TraditionalForm]]], " are defined for all ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[GreaterEqual]", "1"}], TraditionalForm]]], " and give zero at odd ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], ". Below these spins, and below ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "0"}], TraditionalForm]]], " for ", Cell[BoxData[FormBox[SubscriptBox["b", "\[ScriptL]"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "1"}], TraditionalForm]]], " for ", Cell[BoxData[FormBox[SubscriptBox["g", "\[ScriptL]"], TraditionalForm]]], ", the functions are not defined."}], "Text"],

Cell[TextData[{"Numerical values. The terms of each datum cancel to many digits, and to more of them as the spin grows (more than fifty beyond ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[TildeTilde]", "60"}], TraditionalForm]]], "). Numerical values must therefore be taken from the exact expressions with numericValue[b5d[l], n], and not with machine-precision numbers; N[b5d[l], n] is enough only at small spin."}], "Text"],

Cell[TextData[{"How the functions are evaluated. At integer spin the code uses closed-form expressions for the inversion integrals ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["R", "i", "X"], RowBox[{"(", "\[ScriptL]", ")"}]}], TraditionalForm]]], " of eq. (4.26), in terms of ", Cell[BoxData[FormBox[RowBox[{"\[Psi]", "'", RowBox[{"(", "h", ")"}]}], TraditionalForm]]], ", with ", Cell[BoxData[FormBox[RowBox[{"h", "=", "\[ScriptL]", "+", "4"}], TraditionalForm]]], ", and of a sequence ", Cell[BoxData[FormBox[SubscriptBox["X", "n"], TraditionalForm]]], ","}], "Text"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["X", "n"], "=", SuperscriptBox[RowBox[{"(", RowBox[{"-", FractionBox["1", "3"]}], ")"}], "n"], "\[ThinSpace]", RowBox[{"(", RowBox[{"16", SuperscriptBox["k", "3"], "\[ThinSpace]", SubsuperscriptBox["T", "n", "2"], "-", "12", SuperscriptBox["k", "2"], "\[ThinSpace]", SubscriptBox["T", "n"], SubscriptBox["S", "n"], "-", "6", "k", "\[ThinSpace]", SubsuperscriptBox["S", "n", "2"]}], ")"}], "-", SubscriptBox["\[Rho]", "n"], "\[ThinSpace]", ",", "\[NonBreakingSpace]\[NonBreakingSpace]", "k", "=", FractionBox["\[Pi]", RowBox[{"3", SqrtBox["3"]}]], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"where ", Cell[BoxData[FormBox[SubscriptBox["T", "n"], TraditionalForm]]], " are the central trinomial coefficients, ", Cell[BoxData[FormBox[SubscriptBox["S", "n"], TraditionalForm]]], " obeys the same recursion with ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["S", "0"], "=", "0"}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["S", "1"], "=", "1"}], TraditionalForm]]], ", and ", Cell[BoxData[FormBox[SubscriptBox["\[Rho]", "n"], TraditionalForm]]], " is a rational sequence given by a recursion. The integral that gives ", Cell[BoxData[FormBox[SubscriptBox["b", "\[ScriptL]"], TraditionalForm]]], " is quadratic in ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["X", RowBox[{"h", "-", "2"}]], ",", SubscriptBox["X", RowBox[{"h", "-", "1"}]], ",", SubscriptBox["X", "h"]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"\[Psi]", "'", RowBox[{"(", "h", ")"}]}], TraditionalForm]]], ", and those that enter ", Cell[BoxData[FormBox[SubscriptBox["g", "\[ScriptL]"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], TraditionalForm]]], " are linear in them; ", Cell[BoxData[FormBox[SubscriptBox["g", "\[ScriptL]"], TraditionalForm]]], " contains in addition the tree-level terms of eq. (4.36). ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], TraditionalForm]]], " needs in addition an alternating harmonic sum, squared central binomial coefficients and one more sequence, ", Cell[BoxData[FormBox[SubscriptBox["Z", "n"], TraditionalForm]]], ", which is given by a recursion. In the code kk5 is the symbol ", Cell[BoxData[FormBox["k", TraditionalForm]]], ", and ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox["\[Pi]", "2"], "=", "27", SuperscriptBox["k", "2"]}], TraditionalForm]]], "."}], "Text"],

Cell[TextData[{"The sequences ", Cell[BoxData[FormBox[SubscriptBox["T", "n"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox["S", "n"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox["\[Rho]", "n"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox["X", "n"], TraditionalForm]]]}], "Subsection"],

Cell[TextData[{"X5[n, k] is ", Cell[BoxData[FormBox[SubscriptBox["X", "n"], TraditionalForm]]], " as a polynomial in ", Cell[BoxData[FormBox["k", TraditionalForm]]], "; fill5[n] fills the tables of the three sequences up to ", Cell[BoxData[FormBox["n", TraditionalForm]]], ", in order. The recursions T5, S5 and rho5 are meant to be reached through X5 or after fill5; called directly at a large index in a fresh session they would exceed the recursion limit."}], "Text"],

Cell["T5[0] = 1;\nT5[1] = 1;\nT5[n_Integer /; n >= 2] := T5[n] = ((2 n - 1) T5[n - 1] + 3 (n - 1) T5[n - 2])/n;\nS5[0] = 0;\nS5[1] = 1;\nS5[n_Integer /; n >= 2] := S5[n] = ((2 n - 1) S5[n - 1] + 3 (n - 1) S5[n - 2])/n;\nrho5[0] = 0;\nrho5[1] = 0;\nrho5[2] = -1/2;\nrho5[n_Integer /; n >= 3] := rho5[n] = With[{m = n - 1}, (-(2 m + 1) (7 m^2 - 1) rho5[m] + (2 m - 1) (7 m^2 - 1) rho5[m - 1] + 3 (m - 1)^2 (2 m + 1) rho5[m - 2] - 2 (4 m^2 - 1)/m^2)/(3 (m + 1)^2 (2 m - 1))];\nfill5[n_Integer] := Do[T5[j]; S5[j]; rho5[j], {j, 0, n}];\nX5[n_Integer /; n >= 0, k_] := (fill5[n]; (-1/3)^n (16 k^3 T5[n]^2 - 12 k^2 T5[n] S5[n] - 6 k S5[n]^2) - rho5[n]);", "Input", InitializationCell -> True],

Cell["Rational coefficient functions", "Subsection"],

Cell[TextData[{"These are the rational functions of ", Cell[BoxData[FormBox["h", TraditionalForm]]], " that multiply ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["X", RowBox[{"h", "-", "2"}]], ",", SubscriptBox["X", RowBox[{"h", "-", "1"}]], ",", SubscriptBox["X", "h"]}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{"\[Psi]", "'", RowBox[{"(", "h", ")"}]}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "2"], TraditionalForm]]], " and 1 in the inversion integrals of the next subsection: lama5 to r15 in F5, muaS5 to rpiS5 in I5st, muaT5 to rpiT5 in I5tu, and lamaB5 to r1B5 in Ftu5k. The last two, rAB5 and rgB5, multiply the alternating sum and ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "4"], TraditionalForm]]], " times the squared central binomial coefficient in Ftu5k."}], "Text"],

Cell["lama5[h_] := 32*(h - 1)*(2*h - 3)*(2*h + 1)*(32*h^8 - 160*h^7 + 116*h^6 + 290*h^5 - 91*h^4 - 253*h^3 - 261*h^2 + 351*h - 81)/(3*(h - 2)*(h + 1)*(2*h - 1));\nlamb5[h_] := -32*(128*h^10 - 640*h^9 + 432*h^8 + 2112*h^7 - 2844*h^6 - 1548*h^5 + 4105*h^4 - 1886*h^3 - 498*h^2 + 639*h - 81)/(3*(h - 2)*(h + 1));\nlamc5[h_] := 32*h*(2*h - 3)*(2*h + 1)*(32*h^8 - 96*h^7 - 108*h^6 + 582*h^5 - 261*h^4 - 795*h^3 + 610*h^2 + 12*h - 57)/(3*(h - 2)*(h + 1)*(2*h - 1));\nrP5[h_] := -96*(512*h^10 - 2560*h^9 + 192*h^8 + 14592*h^7 - 33024*h^6 + 37248*h^5 + 58672*h^4 - 157280*h^3 + 44523*h^2 + 37125*h - 14175)/((2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h - 1)*(2*h + 1)*(2*h + 3)*(2*h + 5));\nrpi5[h_] := 3*(43264*h^10 - 216320*h^9 - 12288*h^8 + 1347072*h^7 - 2077728*h^6 + 609888*h^5 + 3254192*h^4 - 5520640*h^3 + 1273185*h^2 + 1299375*h - 496125)/(4*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h - 1)*(2*h + 1)*(2*h + 3)*(2*h + 5));\nr15[h_] := 4*(8192*h^14 - 57344*h^13 - 121088*h^12 + 1472000*h^11 - 427008*h^10 - 12724992*h^9 + 13813984*h^8 + 39628928*h^7 - 59052064*h^6 - 33642080*h^5 + 73630311*h^4 - 10168302*h^3 - 17306127*h^2 + 4945590*h + 1020600)/(3*h*(h - 2)*(h - 1)*(h + 1)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h + 1)*(2*h + 3)*(2*h + 5));\nmuaS5[h_] := 4*(h - 1)^2*(1024*h^13 - 9728*h^12 + 17600*h^11 + 74240*h^10 - 230316*h^9 - 111882*h^8 + 684899*h^7 - 124069*h^6 - 403883*h^5 + 3931*h^4 - 231648*h^3 + 173016*h^2 + 127008*h - 77760)/(9*(h - 3)*(h - 2)*(h + 1)*(h + 2)*(2*h - 1));\nmubS5[h_] := -4*(1024*h^14 - 7168*h^13 + 2752*h^12 + 76672*h^11 - 119212*h^10 - 277604*h^9 + 635945*h^8 + 258100*h^7 - 1223542*h^6 + 450440*h^5 + 626617*h^4 - 570640*h^3 + 52440*h^2 + 94176*h - 25920)/(9*(h - 3)*(h - 2)*(h + 1)*(h + 2));\nmucS5[h_] := 4*h^2*(1024*h^13 - 3584*h^12 - 19264*h^11 + 81344*h^10 + 72084*h^9 - 562602*h^8 + 267875*h^7 + 1318904*h^6 - 1597634*h^5 - 558590*h^4 + 1588899*h^3 - 307224*h^2 - 311040*h + 107568)/(9*(h - 3)*(h - 2)*(h + 1)*(h + 2)*(2*h - 1));\nkapS5[h_] := -4*(131072*h^26 - 1703936*h^25 + 3903488*h^24 + 38354944*h^23 - 204246016*h^22 - 89086976*h^21 + 2574931904*h^20 - 4125243776*h^19 - 11133218176*h^18 + 46378298944*h^17 - 25885936480*h^16 - 213218188544*h^15 + 503497566977*h^14 + 379690257913*h^13 - 2503803298465*h^12 + 693788660257*h^11 + 6273804535769*h^10 - 4702771137149*h^9 - 7720206352011*h^8 + 8336059432227*h^7 + 3595101846858*h^6 - 5649803979696*h^5 - 232303565736*h^4 + 1624284934992*h^3 - 229646442384*h^2 - 162030456000*h + 41664974400)/(9*h^2*(h - 3)^2*(h - 2)^2*(h - 1)^2*(h + 1)^2*(h + 2)^2*(2*h - 9)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h + 1)*(2*h + 3)*(2*h + 5)*(2*h + 7));\nrPS5[h_] := 24*(8768*h^10 - 43840*h^9 - 153600*h^8 + 877440*h^7 - 1130736*h^6 + 137040*h^5 + 15594775*h^4 - 30306590*h^3 + 7652043*h^2 + 7364700*h - 2778300)/((2*h - 9)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h - 1)*(2*h + 1)*(2*h + 3)*(2*h + 5)*(2*h + 7));\nrpiS5[h_] := -15*(32768*h^10 - 163840*h^9 - 648960*h^8 + 3578880*h^7 + 8248704*h^6 - 37960320*h^5 - 45293840*h^4 + 158357920*h^3 - 49486572*h^2 - 36664740*h + 14784525)/(4*(2*h - 9)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h - 1)*(2*h + 1)*(2*h + 3)*(2*h + 5)*(2*h + 7));\nmuaT5[h_] := -8*(h - 1)^2*(512*h^11 - 4864*h^10 + 12000*h^9 + 13440*h^8 - 82542*h^7 + 44547*h^6 + 125407*h^5 - 109967*h^4 - 50355*h^3 + 53118*h^2 - 4860*h - 648)/(9*(h - 2)*(h + 1)*(2*h - 1));\nmubT5[h_] := 8*(512*h^12 - 3072*h^11 + 3296*h^10 + 11680*h^9 - 26766*h^8 + 3192*h^7 + 32875*h^6 - 26949*h^5 - 4535*h^4 + 17453*h^3 - 9810*h^2 + 2124*h - 216)/(9*(h - 2)*(h + 1));\nmucT5[h_] := -8*h^2*(512*h^11 - 768*h^10 - 8480*h^9 + 12960*h^8 + 42258*h^7 - 66177*h^6 - 65237*h^5 + 103377*h^4 + 27257*h^3 - 48744*h^2 - 522*h + 4212)/(9*(h - 2)*(h + 1)*(2*h - 1));\nkapT5[h_] := 8*(32768*h^16 - 262144*h^15 - 378880*h^14 + 7239680*h^13 - 5678464*h^12 - 71972608*h^11 + 105872992*h^10 + 334168480*h^9 - 595742960*h^8 - 765760256*h^7 + 1492068856*h^6 + 769380664*h^5 - 1645518129*h^4 - 135888102*h^3 + 657210942*h^2 - 144772839*h - 154008540)/(3*(h - 2)*(h + 1)*(2*h - 9)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h + 1)*(2*h + 3)*(2*h + 5)*(2*h + 7));\nrPT5[h_] := 24*(8768*h^10 - 43840*h^9 - 136320*h^8 + 808320*h^7 + 623184*h^6 - 4882800*h^5 + 500695*h^4 + 8167330*h^3 - 3264327*h^2 - 1781010*h + 793800)/((2*h - 9)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h - 1)*(2*h + 1)*(2*h + 3)*(2*h + 5)*(2*h + 7));\nrpiT5[h_] := -15*(32768*h^10 - 163840*h^9 - 704256*h^8 + 3800064*h^7 + 2636160*h^6 - 21896832*h^5 + 3007216*h^4 + 35241376*h^3 - 14554188*h^2 - 7398468*h + 3353805)/(4*(2*h - 9)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h - 1)*(2*h + 1)*(2*h + 3)*(2*h + 5)*(2*h + 7));", "Input", InitializationCell -> True],

Cell["lamaB5[h_] := 32*(h - 1)*(128*h^8 - 768*h^7 + 1376*h^6 - 312*h^5 - 1000*h^4 + 630*h^3 - 135*h^2 - 270*h + 81)/(3*(2*h - 1));\nlambB5[h_] := -32*(2*h - 3)*(2*h + 1)*(32*h^6 - 96*h^5 + 32*h^4 + 96*h^3 - 37*h^2 - 27*h + 9)/3;\nlamcB5[h_] := 32*h*(128*h^8 - 256*h^7 - 416*h^6 + 1016*h^5 + 160*h^4 - 1318*h^3 + 731*h^2 + 306*h - 270)/(3*(2*h - 1));\nrPB5[h_] := 96*(512*h^12 - 3072*h^11 - 3392*h^10 + 45120*h^9 - 44160*h^8 - 127872*h^7 + 357232*h^6 - 400848*h^5 - 424501*h^4 + 1260762*h^3 - 371286*h^2 - 288495*h + 113400)/((h - 4)*(h + 3)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h - 1)*(2*h + 1)*(2*h + 3)*(2*h + 5));\nrpiB5[h_] := -3*(43264*h^12 - 259584*h^11 - 315136*h^10 + 3955200*h^9 - 3645984*h^8 - 12002688*h^7 + 31447760*h^6 - 32866608*h^5 - 37233119*h^4 + 105902670*h^3 - 30788280*h^2 - 24237495*h + 9582300)/(4*(h - 4)*(h + 3)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h - 1)*(2*h + 1)*(2*h + 3)*(2*h + 5));\nr1B5[h_] := -4*(8192*h^14 - 57344*h^13 + 7936*h^12 + 697856*h^11 - 1874304*h^10 + 1607808*h^9 + 10935616*h^8 - 43369984*h^7 + 432440*h^6 + 147113944*h^5 - 66409815*h^4 - 161103546*h^3 + 86802705*h^2 + 25208496*h - 20820240)/(3*h*(h - 4)*(h - 1)*(h + 3)*(2*h - 7)*(2*h - 5)*(2*h - 3)*(2*h + 1)*(2*h + 3)*(2*h + 5));\nrAB5[h_] := -96*h*(h - 1)*(h^2 - h - 9)/((h - 4)*(h + 3));\nrgB5[h_] := 3*h*(h - 1)*(16*h^4 - 32*h^3 - 200*h^2 + 216*h + 261)/((h - 4)*(h + 3));", "Input", InitializationCell -> True],

Cell["The inversion integrals", "Subsection"],

Cell[TextData[{"With ", Cell[BoxData[FormBox[RowBox[{"G", RowBox[{"(", "h", ")"}], "=", "\[CapitalGamma]", RowBox[{"(", RowBox[{"h", "-", "1"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", "h", ")"}], "/", "\[CapitalGamma]", RowBox[{"(", RowBox[{"2", "h", "-", "1"}], ")"}]}], TraditionalForm]]], ", which is G5[h], the inversion integrals of eq. (4.26) are ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["R", "1", RowBox[{"s", "t"}]], "=", FractionBox["128", "729"], "\[ThinSpace]", FractionBox[RowBox[{"G", RowBox[{"(", "h", ")"}]}], RowBox[{"2", SuperscriptBox["\[Pi]", "4"]}]], "\[ThinSpace]", "F"}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["R", "3", RowBox[{"s", "t"}]], "=", RowBox[{"-", FractionBox["128", "729"]}], "\[ThinSpace]", FractionBox[RowBox[{"4", "\[ThinSpace]", "G", RowBox[{"(", "h", ")"}]}], SuperscriptBox["\[Pi]", "4"]], "\[ThinSpace]", SuperscriptBox["I", RowBox[{"s", "t"}]]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["R", "3", RowBox[{"t", "u"}]], "=", FractionBox["128", "729"], "\[ThinSpace]", FractionBox[RowBox[{"4", "\[ThinSpace]", "G", RowBox[{"(", "h", ")"}]}], SuperscriptBox["\[Pi]", "4"]], "\[ThinSpace]", SuperscriptBox["I", RowBox[{"t", "u"}]]}], TraditionalForm]]], ", where ", Cell[BoxData[FormBox["F", TraditionalForm]]], ", ", Cell[BoxData[FormBox[SuperscriptBox["I", RowBox[{"s", "t"}]], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SuperscriptBox["I", RowBox[{"t", "u"}]], TraditionalForm]]], " are F5, I5st, I5tu below, functions of ", Cell[BoxData[FormBox["h", TraditionalForm]]], ", of ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["X", RowBox[{"h", "-", "2"}]], ",", SubscriptBox["X", RowBox[{"h", "-", "1"}]], ",", SubscriptBox["X", "h"]}], TraditionalForm]]], ", of ", Cell[BoxData[FormBox[RowBox[{"\[Psi]", "'", RowBox[{"(", "h", ")"}]}], TraditionalForm]]], " and of ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "2"], TraditionalForm]]], ". At odd ", Cell[BoxData[FormBox["h", TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["R", "1", RowBox[{"t", "u"}]], "=", FractionBox["128", "729"], "\[ThinSpace]", FractionBox[RowBox[{"G", RowBox[{"(", "h", ")"}]}], RowBox[{"2", SuperscriptBox["\[Pi]", "4"]}]], "\[ThinSpace]", SuperscriptBox["F", RowBox[{"t", "u"}]]}], TraditionalForm]]], " with ", Cell[BoxData[FormBox[SuperscriptBox["F", RowBox[{"t", "u"}]], TraditionalForm]]], " given by Ftu5k[h], as a polynomial in ", Cell[BoxData[FormBox["k", TraditionalForm]]], "."}], "Text"],

Cell["G5[h_] := Gamma[h - 1] Gamma[h]/Gamma[2 h - 1];\nF5[h_, Xa_, Xb_, Xc_, dpsi_, piSq_] := Module[{A = (3 h^2 Xc + (2 h - 1)^2 Xb - 3 (h - 1)^2 Xa)/(2 (2 h - 1))},\n   192 (h - 2) (h - 1) h (h + 1) ((piSq/2 - dpsi)^2 - (41/128) piSq dpsi - A^2 - 3 (h - 1)^2 Xb Xa) + lama5[h] Xa + lamb5[h] Xb + lamc5[h] Xc + rP5[h] dpsi + rpi5[h] piSq + r15[h]];\nI5st[h_, Xa_, Xb_, Xc_, dpsi_, piSq_] := muaS5[h] Xa + mubS5[h] Xb + mucS5[h] Xc + rPS5[h] dpsi + rpiS5[h] piSq + kapS5[h];\nI5tu[h_, Xa_, Xb_, Xc_, dpsi_, piSq_] := muaT5[h] Xa + mubT5[h] Xb + mucT5[h] Xc + rPT5[h] dpsi + rpiT5[h] piSq + kapT5[h];", "Input", InitializationCell -> True],

Cell[TextData[{"In the cell below, Aalt5[m] is the alternating sum of ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], ")"}], RowBox[{"i", "-", "1"}]], "/", SuperscriptBox["i", "2"]}], TraditionalForm]]], " over ", Cell[BoxData[FormBox[RowBox[{"i", "=", "1", ",", "\[Ellipsis]", ",", "m"}], TraditionalForm]]], ", W5[r] is the squared central binomial coefficient ", Cell[BoxData[FormBox[SuperscriptBox[RowBox[{"(", FractionBox[RowBox[{RowBox[{"(", RowBox[{"2", "r"}], ")"}], "!"}], RowBox[{SuperscriptBox["4", "r"], "\[ThinSpace]", "r", SuperscriptBox["!", "2"]}]], ")"}], "2"], TraditionalForm]]], ", Xk5[m] is ", Cell[BoxData[FormBox[SubscriptBox["X", "m"], TraditionalForm]]], " as a polynomial in kk5, pi4k5 is ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "4"], TraditionalForm]]], ", Z5[n] is the sequence ", Cell[BoxData[FormBox[SubscriptBox["Z", "n"], TraditionalForm]]], ", ysrc5[n] is the source term of its recursion, and Xi5k[h] is the combination of ", Cell[BoxData[FormBox[SubscriptBox["Z", "h"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox["Z", RowBox[{"h", "-", "1"}]], TraditionalForm]]], " that enters ", Cell[BoxData[FormBox[SuperscriptBox["F", RowBox[{"t", "u"}]], TraditionalForm]]], ". Xi5k fills the table of Z5 in order; Z5 is meant to be reached through it."}], "Text"],

Cell["Aalt5[m_Integer] := Aalt5[m] = Sum[(-1)^(i - 1)/i^2, {i, 1, m}];\nW5[r_Integer] := (Binomial[2 r, r]/4^r)^2;\nXk5[m_Integer] := Xk5[m] = X5[m, kk5];\npi4k5 = 729 kk5^4;\nysrc5[n_Integer /; OddQ[n] && n >= 3] := ((3 n (3 n + 4)/(4 (n + 1) (2 n + 1) (2 n + 3))) Xk5[n + 2] + ((n^2 + 3 n + 3)/(4 n (n + 1) (2 n + 1))) Xk5[n + 1] +\n   ((13 n^2 + 13 n - 3)/(4 n (n + 1) (2 n - 1) (2 n + 3))) Xk5[n] - ((n^2 - n + 1)/(4 n (n + 1) (2 n + 1))) Xk5[n - 1] - (3 (n + 1) (3 n - 1)/(4 n (2 n - 1) (2 n + 1))) Xk5[n - 2] +\n   Aalt5[n]/(n (n + 1)) + 1/(2 (n + 1)^3 (2 n + 1)) + 1/(2 n^3 (2 n + 1)) - pi4k5 W5[(n - 1)/2] n/(4 (n + 1)));\nZ5[1] = 6 kk5 + 12 kk5^2 + 8 kk5^3 - (1035/8) kk5^4;\nZ5[2] = -19/6 + 9 kk5 + (45/2) kk5^2 + (20/3) kk5^3 + (351/16) kk5^4;\nZ5[n_Integer /; n >= 3] := Z5[n] = With[{m = n - 1}, Expand[((2 m + 1) Z5[m] + 3 m Z5[m - 1] + If[OddQ[m], (2 m + 1) (-3)^((m + 1)/2) ysrc5[m], 0])/(m + 1)]];\nXi5k[h_Integer /; OddQ[h] && h >= 3] := (Do[Z5[j], {j, 3, h}]; (-1/3)^((h - 1)/2) (h Z5[h] - (h - 3) Z5[h - 1]));\nFtu5k[h_Integer /; OddQ[h] && h >= 3] := Module[{P = (h - 2) (h - 1) h (h + 1), Xa = Xk5[h - 2], Xb = Xk5[h - 1], Xc = Xk5[h], dpsi = 9 kk5^2/2 - HarmonicNumber[h - 1, 2], piSq = 27 kk5^2, A},\n   A = (3 h^2 Xc + (2 h - 1)^2 Xb - 3 (h - 1)^2 Xa)/(2 (2 h - 1));\n   Expand[-192 P ((piSq/2 - dpsi)^2 - (41/128) piSq dpsi - A^2 - 3 (h - 1)^2 Xb Xa) + 128 P Xi5k[h] + lamaB5[h] Xa + lambB5[h] Xb + lamcB5[h] Xc +\n   rPB5[h] dpsi + rpiB5[h] piSq + r1B5[h] + rAB5[h] Aalt5[h - 1] + rgB5[h] pi4k5 W5[(h - 1)/2]]];", "Input", InitializationCell -> True],

Cell["Tree-level input of the anomalous dimensions", "Subsection"],

Cell[TextData[{"These are the tree-level quantities that enter eq. (4.36) in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], ", in closed form: A05[l] is ", Cell[BoxData[FormBox[SubsuperscriptBox["A", RowBox[{"2", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"5", ",", "0"}], ")"}]], TraditionalForm]]], "; Xt5[l] is ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "4"], TraditionalForm]]], " times the coefficient ", Cell[BoxData[FormBox[RowBox[{"4", SuperscriptBox[RowBox[{"(", SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", "5", ")"}]], ")"}], "2"], "/", SubsuperscriptBox["A", RowBox[{"2", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"5", ",", "0"}], ")"}]]}], TraditionalForm]]], " of ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], "+", SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "u"}]]}], TraditionalForm]]], " in eq. (4.34); dXt5[l] is its derivative with respect to ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], " (as stated below eq. (4.36), the derivative does not act on the ", Cell[BoxData[FormBox[SuperscriptBox[RowBox[{"(", RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], TraditionalForm]]], " of the flavor structure); and Yt5[l] is ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "4"], TraditionalForm]]], " times the coefficient of eq. (4.37), as the pair of its rational part and the coefficient of ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "2"], TraditionalForm]]], ". Of the two helpers, om5[l] is ", Cell[BoxData[FormBox[RowBox[{FractionBox[RowBox[{"3", SuperscriptBox["\[Pi]", "2"]}], "16"], "\[ThinSpace]", SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", "5", ")"}]]}], TraditionalForm]]], ", and br5[l] is ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["\[PartialD]", "n"], "\[ThinSpace]", "log", "\[ThinSpace]", SubsuperscriptBox["\[Omega]", RowBox[{"2", ",", "n", ",", "\[ScriptL]"}], RowBox[{"(", "5", ")"}]]}], TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"n", "=", "0"}], TraditionalForm]]], ", again as the pair of its rational part and the coefficient of ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "2"], TraditionalForm]]], ". The checks below compare these functions with those of Parts 2 and 3."}], "Text"],

Cell["A05[l_] := (l + 1) (l + 2) (l + 3)! (l + 6)!/(4 (2 l + 9) (2 l + 6)!);\nXt5[l_] := (128/729) 2^11 3^4 (2 l + 5)^2 (2 l + 7)^2 (2 l + 9) l! (l + 3)!/((l + 3) (l + 4) (l + 5) (l + 6) (2 l + 6)!);\ndXt5[l_] := Xt5[l] (4/(2 l + 5) + 4/(2 l + 7) + 2/(2 l + 9) + HarmonicNumber[l] + HarmonicNumber[l + 3] - 2 HarmonicNumber[2 l + 6] - 1/(l + 3) - 1/(l + 4) - 1/(l + 5) - 1/(l + 6));\nom5[l_] := -(-1)^l 4 (2 l + 7) ((l + 2)!)^2/(2 l + 4)!;\nbr5[l_Integer?NonNegative] := Module[{c, s0, s2, a, b, cc, d, h0, h2},\n   c[mm_] := (-1)^mm (l + mm + 6)!/((mm + 3)! mm! (l - mm)! (2 mm + 3) (2 mm + 5) (2 mm + 7) (2 mm + 9));\n   s2 = Sum[c[mm]/6, {mm, 0, l}]; s0 = -Sum[c[mm] HarmonicNumber[mm + 3, 2], {mm, 0, l}];\n   a = (2 l + 5) (2 l + 7) (2 l + 9); b = -27 (2 l + 7); cc = 135/(2 l + 7); d = 315/((2 l + 5) (2 l + 7) (2 l + 9));\n   h0 = a (-40/9) + b (-4) + d 4; h2 = (a + b + cc + d)/2;\n   {13/3 + 2/(l + 3) - 2/(2 l + 5) - 2/(2 l + 9) + 6 (HarmonicNumber[l + 2] - HarmonicNumber[2 l + 4]) + (9/2) s0 - h0/256, (9/2) s2 - h2/256}];\nYt5[l_Integer?NonNegative] := (2 (256/9) om5[l]^2/A05[l]) br5[l];", "Input", InitializationCell -> True],

Cell["The data", "Subsection"],

Cell[TextData[{"toC5 converts a polynomial in ", Cell[BoxData[FormBox["k", TraditionalForm]]], " of degree four, divided by ", Cell[BoxData[FormBox[SuperscriptBox["\[Pi]", "4"], TraditionalForm]]], ", to its five coefficients in the basis above. bOver5[l] and btOver5[l] are the coefficient lists of ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["b", "\[ScriptL]"], "/", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], "/", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}], TraditionalForm]]], ", which are also defined at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", RowBox[{"-", "1"}]}], TraditionalForm]]], "; they are used in the check of eq. (4.49) below. The first entry of gC5[l] and of gtC5[l] is zero: ", Cell[BoxData[FormBox[SubscriptBox["g", "\[ScriptL]"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], TraditionalForm]]], " have no rational term."}], "Text"],

Cell["toC5[poly_] := With[{c = PadRight[CoefficientList[poly, kk5], 5]}, {c[[5]]/729, c[[4]]/243, c[[3]]/27, c[[2]]/9, c[[1]]}];\nbasis5 = {1, Sqrt[3]/Pi, 1/Pi^2, Sqrt[3]/Pi^3, 1/Pi^4};\nbOver5[l_Integer /; l >= -1] := bOver5[l] = With[{h = l + 4}, -(1024 (l + 3)/(729 (2 l + 3))) (G5[h]/2) *\n     toC5[Expand[F5[h, X5[h - 2, kk5], X5[h - 1, kk5], X5[h, kk5], 9 kk5^2/2 - HarmonicNumber[h - 1, 2], 27 kk5^2]]]];\nbtOver5[l_Integer /; l >= -1 && OddQ[l]] := btOver5[l] = With[{h = l + 4},\n    -(1024 (l + 3)/(729 (2 l + 3))) G5[h] toC5[Ftu5k[h]]];\nbC5[l_Integer /; l >= 0] := (l + 1) bOver5[l];\nbtC5[l_Integer /; l >= 1 && OddQ[l]] := (l + 1) btOver5[l];\nbtC5[l_Integer /; l >= 0 && EvenQ[l]] := {0, 0, 0, 0, 0};\ngC5[l_Integer /; l >= 1] := gC5[l] = Module[{h = l + 4, c, y = Yt5[l]},\n   c = -4 (2 l + 5) (128/729) (-4) G5[h] toC5[Expand[I5st[h, X5[h - 2, kk5], X5[h - 1, kk5], X5[h, kk5], 9 kk5^2/2 - HarmonicNumber[h - 1, 2], 27 kk5^2]]];\n   c[[5]] += (dXt5[l] + Xt5[l])/2 - y[[1]]; c[[3]] -= y[[2]]; c/(2 A05[l])];\ngtC5[l_Integer /; l >= 2 && EvenQ[l]] := gtC5[l] =\n   With[{h = l + 4}, -4 (2 l + 5) (128/729) 2 4 G5[h] toC5[Expand[I5tu[h, X5[h - 2, kk5], X5[h - 1, kk5], X5[h, kk5], 9 kk5^2/2 - HarmonicNumber[h - 1, 2], 27 kk5^2]]]/(2 A05[l])];\ngtC5[l_Integer /; l >= 1 && OddQ[l]] := {0, 0, 0, 0, 0};\n\na5d[i_Integer /; 1 <= i <= 5][l_Integer /; l >= 0] := bC5[l][[i]];\na5d[i_Integer /; 6 <= i <= 10][l_Integer /; l >= 0] := btC5[l][[i - 5]];\na5d[i_Integer /; 11 <= i <= 14][l_Integer /; l >= 1] := gC5[l][[i - 9]];\na5d[i_Integer /; 15 <= i <= 18][l_Integer /; l >= 1] := gtC5[l][[i - 13]];\nb5d[l_Integer /; l >= 0] := bC5[l] . basis5;\nbt5d[l_Integer /; l >= 0] := btC5[l] . basis5;\ng5d[l_Integer /; l >= 1] := gC5[l] . basis5;\ngt5d[l_Integer /; l >= 1] := gtC5[l] . basis5;", "Input", InitializationCell -> True],

Cell["Checks", "Subsection"],

Cell[TextData[{"The examples of eq. (4.48): the coefficient lists of ", Cell[BoxData[FormBox[SubscriptBox["b", "0"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "1"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox["g", "1"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["g", "~"], "2"], TraditionalForm]]], "."}], "Text"],

Cell["{bC5[0], btC5[1], gC5[1], gtC5[2]}", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["1964288", "59049"], ",", RowBox[{"-", FractionBox["131292725248", "1594323"]}], ",", FractionBox["4719817041376", "14073345"], ",", FractionBox["123649024", "405"], ",", RowBox[{"-", FractionBox["6037735936", "10935"]}]}], "}"}], ",", RowBox[{"{", RowBox[{FractionBox["844050248", "2066715"], ",", FractionBox["3680289947648", "2657205"], ",", RowBox[{"-", FractionBox["86648308281344", "15324309"]}], ",", RowBox[{"-", FractionBox["363665293312", "70875"]}], ",", FractionBox["9891637889024", "1063125"]}], "}"}], ",", RowBox[{"{", RowBox[{"0", ",", RowBox[{"-", FractionBox["364214076047360", "4782969"]}], ",", FractionBox["450575655177664", "1449981"], ",", FractionBox["7191368966144", "25515"], ",", RowBox[{"-", FractionBox["36224202674176", "70875"]}]}], "}"}], ",", RowBox[{"{", RowBox[{"0", ",", FractionBox["766761276276736", "531441"], ",", RowBox[{"-", FractionBox["320269445967712672", "54392877"]}], ",", RowBox[{"-", FractionBox["75694199566336", "14175"]}], ",", FractionBox["4805142623577088", "496125"]}], "}"}]}], "}"}]], "Output"],

Cell["The same four numbers to twenty digits.", "Text"],

Cell["N[{b5d[0], bt5d[1], g5d[1], gt5d[2]}, 20]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"-", "1.91625760379335457790400729691259539108`20."}], ",", RowBox[{"-", "0.19618974049334732016649129595239787501`20."}], ",", RowBox[{"-", "23.44732554437782212607269704515280514614`20."}], ",", RowBox[{"-", "3.57807605039674958707152312920141245571`20."}]}], "}"}]], "Output"],

Cell[TextData[{"The eighteen functions at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "3"}], TraditionalForm]]], ", and a table of the data for ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[LessEqual]", "8"}], TraditionalForm]]], " (a dash marks a datum below its threshold in spin)."}], "Text"],

Cell["Table[a5d[i][3], {i, 1, 18}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{FractionBox["78571520", "5845851"], ",", FractionBox["1013842242961408", "157837977"], ",", RowBox[{"-", FractionBox["11796888813521216384", "450023353065"]}], ",", RowBox[{"-", FractionBox["140118875551744", "5893965"]}], ",", FractionBox["346561601037824", "8037225"], ",", RowBox[{"-", FractionBox["3775920100", "5845851"]}], ",", FractionBox["2267929504645120", "157837977"], ",", RowBox[{"-", FractionBox["184709031906364231424", "3150163471455"]}], ",", RowBox[{"-", FractionBox["74621968646144", "1403325"]}], ",", FractionBox["42634379971985408", "442047375"], ",", RowBox[{"-", FractionBox["1636659037351444480", "387420489"]}], ",", FractionBox["9974293359102622832", "578542419"], ",", FractionBox["44326165949824", "2835"], ",", RowBox[{"-", FractionBox["1595506864451825776", "56260575"]}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output"],

Cell["TableForm[Table[{l, N[b5d[l], 12], N[bt5d[l], 12], If[l >= 1, N[g5d[l], 12], \"-\"], If[l >= 1, N[gt5d[l], 12], \"-\"]},\n   {l, 0, 8}], TableHeadings -> {None, {\"l\", \"b\", \"bt\", \"g\", \"gt\"}}]", "Input"],

Cell[BoxData[TagBox[TagBox[GridBox[{{TagBox["\"l\"", HoldForm], TagBox["\"b\"", HoldForm], TagBox["\"bt\"", HoldForm], TagBox["\"g\"", HoldForm], TagBox["\"gt\"", HoldForm]}, {"0", RowBox[{"-", "1.91625760379335457790400729691259539108`12."}], "0", "\"-\"", "\"-\""}, {"1", RowBox[{"-", "0.20729379677269560348764210404248692486`12."}], RowBox[{"-", "0.19618974049334732016649129595239787501`12."}], RowBox[{"-", "23.44732554437782212607269704515280514614`12."}], "0"}, {"2", RowBox[{"-", "0.03393370740550536332349905834381944009`12."}], "0", RowBox[{"-", "1.46696123494647881789889358267004428284`12."}], RowBox[{"-", "3.57807605039674958707152312920141245571`12."}]}, {"3", RowBox[{"-", "0.00626997535133104430368000615881140024`12."}], RowBox[{"-", "0.00571578258658197749328155469899507772`12."}], RowBox[{"-", "0.21441234816695680146723764490346254695`12."}], "0"}, {"4", RowBox[{"-", "0.00123239633244029502257639595520180434`12."}], "0", RowBox[{"-", "0.04184170230361336238448187951140502015`12."}], RowBox[{"-", "0.30986234944775564172391917091643232272`12."}]}, {"5", RowBox[{"-", "0.00025178158267089245488260542667331977`12."}], RowBox[{"-", "0.00022778060101049374739975103903828142`12."}], RowBox[{"-", "0.00854615557324563708919076388454617372`12."}], "0"}, {"6", RowBox[{"-", "0.00005284332503097918796573880015731056`12."}], "0", RowBox[{"-", "0.00108790271138035241803436575500409839`12."}], RowBox[{"-", "0.06171662510802629371265498828026355921`12."}]}, {"7", RowBox[{"-", "0.00001131521718504558478818243872045363`12."}], RowBox[{"-", "0.0000102141474957943643590625410569944`12."}], "0.00056100223917159236865228014220004471`12.", "0"}, {"8", RowBox[{"-", "2.46104684685744666253764003992455`12.*^-6"}], "0", "0.00078858634568205990289202769085213463`12.", RowBox[{"-", "0.01791639254089186410981429769143650178`12."}]}}, RowSpacings -> 1, ColumnSpacings -> 3, RowAlignments -> Baseline, ColumnAlignments -> Left, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}}, ColumnAlignments -> Left], {None, OutputFormsDump`HeadedColumns}], Function[BoxForm`e$, TableForm[BoxForm`e$, TableHeadings -> {None, {"l", "b", "bt", "g", "gt"}}]]]], "Output"],

Cell[TextData[{"A large spin: ", Cell[BoxData[FormBox[SubscriptBox["b", "\[ScriptL]"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox["g", "\[ScriptL]"], TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "501"}], TraditionalForm]]], ", with numericValue."}], "Text"],

Cell["numericValue[{b5d[501], bt5d[501], g5d[501]}, 15]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"-", "1.318639037676962716143818512945352974355129`15.*^-305"}], ",", RowBox[{"-", "1.190215686043301791322754710612833332861555`15.*^-305"}], ",", "4.8633033949738841192894636`15.*^-13"}], "}"}]], "Output"],

Cell[TextData[{"The continued values at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", RowBox[{"-", "1"}]}], TraditionalForm]]], ", eq. (4.49): ", Cell[BoxData[FormBox[SubscriptBox["D", RowBox[{"s", "t"}]], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox["D", RowBox[{"t", "u"}]], TraditionalForm]]], " are the values of ", Cell[BoxData[FormBox[FractionBox[SubscriptBox["b", "\[ScriptL]"], RowBox[{"2", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], TraditionalForm]]], " and ", Cell[BoxData[FormBox[FractionBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], RowBox[{"2", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "1"}], ")"}]}]], TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", RowBox[{"-", "1"}]}], TraditionalForm]]], ". The first output gives their coefficient lists and the second their numerical values."}], "Text"],

Cell["{bOver5[-1]/2, btOver5[-1]/2}", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"{", RowBox[{FractionBox["1964288", "59049"], ",", FractionBox["13576437760", "1594323"], ",", RowBox[{"-", FractionBox["88432909088", "2525985"]}], ",", RowBox[{"-", FractionBox["22770688", "729"]}], ",", FractionBox["13485568", "243"]}], "}"}], ",", RowBox[{"{", RowBox[{RowBox[{"-", FractionBox["1419968", "6561"]}], ",", FractionBox["14415822848", "531441"], ",", RowBox[{"-", FractionBox["91078968128", "841995"]}], ",", RowBox[{"-", FractionBox["73154560", "729"]}], ",", FractionBox["43561984", "243"]}], "}"}]}], "}"}]], "Output"],

Cell["N[{bOver5[-1] . basis5/2, btOver5[-1] . basis5/2}, 20]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{"5.78483547687540521953852515702883199644`20.", ",", "13.63813065551870923964907747200629599671`20."}], "}"}]], "Output"],

Cell[TextData[{"The tree-level input against the functions of Parts 2 and 3, for ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "1", ",", "\[Ellipsis]", ",", "8"}], TraditionalForm]]], ": ", Cell[BoxData[FormBox[SubsuperscriptBox["A", RowBox[{"2", ",", "0", ",", "\[ScriptL]"}], RowBox[{"(", RowBox[{"5", ",", "0"}], ")"}]], TraditionalForm]]], ", the coefficient ", Cell[BoxData[FormBox[RowBox[{"4", SuperscriptBox["\[Omega]", "2"], "/", "A"}], TraditionalForm]]], " of eq. (4.34), and the coefficient of eq. (4.37)."}], "Text"],

Cell["And @@ Table[FullSimplify[A05[l] == AGFFT[5, 2, 0, l] &&\n     Xt5[l] == \[Pi]^4 4 omegaTree[5, 2, 0, l]^2/AGFFT[5, 2, 0, l] && Yt5[l] . {1, \[Pi]^2} == \[Pi]^4 treeInput[5, l]], {l, 1, 8}]", "Input"],

Cell[BoxData["True"], "Output"],

Cell[TextData[{"Part 6. One-loop CFT data in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "6"}], TraditionalForm]]]}], "Section"],

Cell[TextData[{"With the parametrization of eq. (4.38) (see Part 5), eq. (4.50) writes the one-loop data in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "6"}], TraditionalForm]]], " at integer spin as"}], "Text"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["b", "\[ScriptL]"], "=", SubsuperscriptBox["a", "1", RowBox[{"(", "6", ")"}]], "+", SubsuperscriptBox["a", "2", RowBox[{"(", "6", ")"}]], "\[ThinSpace]", "log", "\[ThinSpace]", "2", "+", SubsuperscriptBox["a", "3", RowBox[{"(", "6", ")"}]], "\[ThinSpace]", "\[Zeta]", RowBox[{"(", "3", ")"}], "\[ThinSpace]", "\[ThinSpace]", RowBox[{"(", RowBox[{"\[ScriptL]", "\[GreaterEqual]", "1"}], ")"}], "\[ThinSpace]", ",", "\[NonBreakingSpace]\[NonBreakingSpace]", "\[NonBreakingSpace]\[NonBreakingSpace]", SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], "=", SubsuperscriptBox["a", "4", RowBox[{"(", "6", ")"}]], "+", SubsuperscriptBox["a", "5", RowBox[{"(", "6", ")"}]], "\[ThinSpace]", "log", "\[ThinSpace]", "2", "+", SubsuperscriptBox["a", "6", RowBox[{"(", "6", ")"}]], "\[ThinSpace]", "\[Zeta]", RowBox[{"(", "3", ")"}], "\[ThinSpace]", "\[ThinSpace]", RowBox[{"(", RowBox[{"\[ScriptL]", "\[GreaterEqual]", "1", "\[NonBreakingSpace]", "odd"}], ")"}], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[BoxData[FormBox[RowBox[{SubscriptBox["g", "\[ScriptL]"], "=", SubsuperscriptBox["a", "7", RowBox[{"(", "6", ")"}]], "+", SubsuperscriptBox["a", "8", RowBox[{"(", "6", ")"}]], "\[ThinSpace]", "log", "\[ThinSpace]", "2", "+", SubsuperscriptBox["a", "9", RowBox[{"(", "6", ")"}]], "\[ThinSpace]", "\[Zeta]", RowBox[{"(", "3", ")"}], "\[ThinSpace]", "\[ThinSpace]", RowBox[{"(", RowBox[{"\[ScriptL]", "\[GreaterEqual]", "2"}], ")"}], "\[ThinSpace]", ",", "\[NonBreakingSpace]\[NonBreakingSpace]", "\[NonBreakingSpace]\[NonBreakingSpace]", SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], "=", SubsuperscriptBox["a", "10", RowBox[{"(", "6", ")"}]], "+", SubsuperscriptBox["a", "11", RowBox[{"(", "6", ")"}]], "\[ThinSpace]", "log", "\[ThinSpace]", "2", "+", SubsuperscriptBox["a", "12", RowBox[{"(", "6", ")"}]], "\[ThinSpace]", "\[Zeta]", RowBox[{"(", "3", ")"}], "\[ThinSpace]", "\[ThinSpace]", RowBox[{"(", RowBox[{"\[ScriptL]", "\[GreaterEqual]", "2", "\[NonBreakingSpace]", "even"}], ")"}], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"where every ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["a", "i", RowBox[{"(", "6", ")"}]], RowBox[{"(", "\[ScriptL]", ")"}]}], TraditionalForm]]], " is a rational number. Below, a6d[i][l] is ", Cell[BoxData[FormBox[RowBox[{SubsuperscriptBox["a", "i", RowBox[{"(", "6", ")"}]], RowBox[{"(", "\[ScriptL]", ")"}]}], TraditionalForm]]], " for ", Cell[BoxData[FormBox[RowBox[{"i", "=", "1", ",", "\[Ellipsis]", ",", "12"}], TraditionalForm]]], ", and b6d[l], bt6d[l], g6d[l], gt6d[l] are the data themselves. The functions for ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], TraditionalForm]]], " are defined for all ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[GreaterEqual]", "1"}], TraditionalForm]]], " and give zero at even ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], "; those for ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], TraditionalForm]]], " are defined for all ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[GreaterEqual]", "2"}], TraditionalForm]]], " and give zero at odd ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], "."}], "Text"],

Cell[TextData[{"Numerical values. As in ", Cell[BoxData[FormBox[RowBox[{"d", "=", "5"}], TraditionalForm]]], ", the three terms of each datum cancel to many digits, so numerical values must be taken from the exact expressions with numericValue[b6d[l], n], and not with machine-precision numbers."}], "Text"],

Cell["How the functions are evaluated. The code uses expressions for the data in terms of gamma functions and of one function,", "Text"],

Cell[BoxData[FormBox[RowBox[{"\[CapitalPhi]", RowBox[{"(", "h", ")"}], "=", FractionBox[RowBox[{SqrtBox["\[Pi]"], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", "h", ")"}]}], RowBox[{"2", "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"h", "+", FractionBox["1", "2"]}], ")"}]}]], "\[ThinSpace]", UnderscriptBox["\[Sum]", RowBox[{"k", "\[GreaterEqual]", "0"}]], FractionBox[RowBox[{SubscriptBox[RowBox[{"(", RowBox[{"-", FractionBox["1", "2"]}], ")"}], "k"], "\[ThinSpace]", SubscriptBox[RowBox[{"(", RowBox[{"h", "-", "1"}], ")"}], "k"]}], RowBox[{"k", "!", "\[ThinSpace]", SubscriptBox[RowBox[{"(", RowBox[{"h", "+", FractionBox["1", "2"]}], ")"}], "k"], "\[ThinSpace]", SuperscriptBox[RowBox[{"(", RowBox[{"h", "-", "1", "+", "2", "k"}], ")"}], "2"]}]], "\[ThinSpace]", ","}], TraditionalForm]], "DisplayFormula"],

Cell[TextData[{"which is Phi6[h] below. They are ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["b", "\[ScriptL]"], "=", "pref6", "\[ThinSpace]", RowBox[{"(", RowBox[{SubscriptBox["r", "1"], "+", SubscriptBox["r", "2"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "5"}], ")"}], "+", SubscriptBox["r", "3"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "4"}], ")"}]}], ")"}]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["g", "\[ScriptL]"], "=", SubscriptBox["r", "7"], "+", SubscriptBox["r", "8"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "5"}], ")"}], "+", SubscriptBox["r", "9"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "4"}], ")"}]}], TraditionalForm]]], ", and, with the same structure, ", Cell[BoxData[FormBox[RowBox[{"pref6", "\[ThinSpace]", RowBox[{"(", RowBox[{SubscriptBox["r", "4"], "+", SubscriptBox["r", "5"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "5"}], ")"}], "+", SubscriptBox["r", "6"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "4"}], ")"}]}], ")"}]}], TraditionalForm]]], " for ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], TraditionalForm]]], " at odd ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["r", "10"], "+", SubscriptBox["r", "11"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "5"}], ")"}], "+", SubscriptBox["r", "12"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "4"}], ")"}]}], TraditionalForm]]], " for ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["g", "~"], "\[ScriptL]"], TraditionalForm]]], " at even ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], ". Here pref6[l] is ", Cell[BoxData[FormBox[RowBox[{"\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "5"}], ")"}], "\[ThinSpace]", "\[CapitalGamma]", RowBox[{"(", RowBox[{"\[ScriptL]", "+", "6"}], ")"}], "/", "\[CapitalGamma]", RowBox[{"(", RowBox[{"2", "\[ScriptL]", "+", "9"}], ")"}]}], TraditionalForm]]], ", and ", Cell[BoxData[FormBox[SubscriptBox["r", "i"], TraditionalForm]]], ", r6[i][l] below, are rational functions of ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], ". At an integer ", Cell[BoxData[FormBox[RowBox[{"n", "\[GreaterEqual]", "2"}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{"\[CapitalPhi]", RowBox[{"(", "n", ")"}]}], TraditionalForm]]], " is q6[n] + w6[n] ", Cell[BoxData[FormBox[RowBox[{"log", "\[ThinSpace]", "2"}], TraditionalForm]]], " for odd ", Cell[BoxData[FormBox["n", TraditionalForm]]], " and q6[n] + w6[n] ", Cell[BoxData[FormBox[RowBox[{"\[Zeta]", RowBox[{"(", "3", ")"}]}], TraditionalForm]]], " for even ", Cell[BoxData[FormBox["n", TraditionalForm]]], ", with rational q6[n] and w6[n]. These follow from ", Cell[BoxData[FormBox[RowBox[{"\[CapitalPhi]", RowBox[{"(", "2", ")"}], "=", FractionBox["1", "8"], "+", FractionBox["7", "16"], "\[Zeta]", RowBox[{"(", "3", ")"}]}], TraditionalForm]]], ", ", Cell[BoxData[FormBox[RowBox[{"\[CapitalPhi]", RowBox[{"(", "3", ")"}], "=", RowBox[{"-", FractionBox["5", "27"]}], "+", FractionBox["4", "9"], "\[ThinSpace]", "log", "\[ThinSpace]", "2"}], TraditionalForm]]], " and the recursion ", Cell[BoxData[FormBox[RowBox[{SuperscriptBox[RowBox[{"(", RowBox[{"h", "+", "2"}], ")"}], "2"], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", RowBox[{"h", "+", "2"}], ")"}], "=", RowBox[{"(", RowBox[{SuperscriptBox["h", "2"], "-", "1"}], ")"}], "\[ThinSpace]", "\[CapitalPhi]", RowBox[{"(", "h", ")"}], "-", FractionBox[RowBox[{"2", RowBox[{"(", RowBox[{"2", "h", "+", "1"}], ")"}]}], RowBox[{"h", RowBox[{"(", RowBox[{"h", "-", "1"}], ")"}], RowBox[{"(", RowBox[{"h", "+", "2"}], ")"}]}]]}], TraditionalForm]]], ". The same expressions continue the data in ", Cell[BoxData[FormBox["\[ScriptL]", TraditionalForm]]], "; this is used in the check of eq. (4.52) below."}], "Text"],

Cell["Phi6[h_] := Sqrt[\[Pi]] Gamma[h]/(2 Gamma[h + 1/2] (h - 1)^2) *\n   HypergeometricPFQ[{-1/2, h - 1, (h - 1)/2, (h - 1)/2}, {h + 1/2, (h + 1)/2, (h + 1)/2}, 1];\nq6tab[2] = 1/8;\nq6tab[3] = -5/27;\nq6top = 3;\nq6[n_Integer /; n >= 2] := (Do[q6tab[j] = ((j - 3) (j - 1) q6tab[j - 2] - 2 (2 j - 3)/((j - 2) (j - 3) j))/j^2,\n    {j, q6top + 1, n}]; q6top = Max[q6top, n]; q6tab[n]);\nw6[n_Integer /; n >= 2] := If[OddQ[n], 2, 7/4] ((n - 1)!!/n!!)^2/(n - 1);\npref6[l_] := Gamma[l + 5] Gamma[l + 6]/Gamma[2 l + 9];", "Input", InitializationCell -> True],

Cell["r6[1][l_] := 5 (l + 4) (20 l^16 + 1490 l^15 + 50855 l^14 + 1053510 l^13 + 14793695 l^12 + 148937070 l^11 + 1108795285 l^10 + 6205343290 l^9 + 26275737385 l^8 + 84034257136 l^7 + 200978167768 l^6 + 352372590352 l^5 + 437616999120 l^4 + 362621333824 l^3 + 178623585792 l^2 + 39063748608 l - 162570240)/(256 l (l + 2)^3 (l + 6) (l + 7)^2 (l + 8) (l + 9));\nr6[2][l_] := 25 (l + 1) (l + 3)^2 (l + 4)^2 (l + 5)^2 (l + 6)^2 (4 l^6 + 108 l^5 + 1147 l^4 + 6066 l^3 + 16750 l^2 + 23175 l + 12678)/(512 (l + 2)^2 (l + 7));\nr6[3][l_] := -25 (l + 1) (l + 3) (l + 4)^3 (l + 5)^2 (l + 7) (4 l^4 + 72 l^3 + 453 l^2 + 1161 l + 1074)/512;\nr6[4][l_] := 5 (l + 4) (20 l^14 + 1310 l^13 + 38875 l^12 + 691190 l^11 + 8203095 l^10 + 68510270 l^9 + 413455405 l^8 + 1821426570 l^7 + 5841777425 l^6 + 13429084004 l^5 + 21423862236 l^4 + 22352651968 l^3 + 13581634464 l^2 + 3590247168 l - 7741440)/(128 l (l + 2)^2 (l + 6) (l + 7) (l + 8) (l + 9));\nr6[5][l_] := 25 (l + 1) (l + 3)^2 (l + 4)^2 (l + 5)^2 (l + 6)^2 (4 l^4 + 72 l^3 + 461 l^2 + 1233 l + 1158)/(256 (l + 2));\nr6[6][l_] := -25 (l + 1) (l + 3) (l + 4)^2 (l + 5) (4 l^8 + 144 l^7 + 2227 l^6 + 19305 l^5 + 102499 l^4 + 341055 l^3 + 694110 l^2 + 789696 l + 384432)/(256 (l + 2));\nr6[7][l_] := -45 (40 l^24 + 4420 l^23 + 229500 l^22 + 7442105 l^21 + 168958245 l^20 + 2853319155 l^19 + 37171839615 l^18 + 382317675310 l^17 + 3150909384270 l^16 + 20998072459850 l^15 + 113658310588170 l^14 + 499886081254053 l^13 + 1779537696524625 l^12 + 5080790162214511 l^11 + 11437041861863259 l^10 + 19659906964980356 l^9 + 24095640156699684 l^8 + 16990662888037056 l^7 - 2488734547934512 l^6 - 22382179986942144 l^5 - 27996370745104704 l^4 - 18683027336355072 l^3 - 6838381366382592 l^2 - 1086992632627200 l - 3745618329600)/(64 (l - 1) l (l + 1)^3 (l + 2)^3 (l + 3) (l + 6)^2 (l + 7)^3 (l + 8)^3 (l + 9) (l + 10));\nr6[8][l_] := -225 (l + 3) (l + 4) (l + 5)^2 (l + 6) (2 l^8 + 72 l^7 + 1101 l^6 + 9315 l^5 + 47610 l^4 + 150579 l^3 + 288478 l^2 + 306513 l + 137874)/(32 (l + 2)^2 (l + 7)^2);\nr6[9][l_] := 225 (l + 4)^2 (l + 5)^2 (8 l^10 + 360 l^9 + 7032 l^8 + 78192 l^7 + 545661 l^6 + 2485647 l^5 + 7450699 l^4 + 14433381 l^3 + 17147784 l^2 + 11139876 l + 2989728)/(128 (l + 1)^2 (l + 6) (l + 8)^2);\nr6[10][l_] := -45 (40 l^19 + 3460 l^18 + 138280 l^17 + 3387075 l^16 + 56865480 l^15 + 693158210 l^14 + 6337010050 l^13 + 44239892900 l^12 + 237689004730 l^11 + 981797590350 l^10 + 3084181489590 l^9 + 7183976242057 l^8 + 11747815745902 l^7 + 11649818382204 l^6 + 2564969201416 l^5 - 10459546455936 l^4 - 15382435453824 l^3 - 9384149213184 l^2 - 2236430131200 l + 5573836800)/(32 (l - 1) l (l + 1)^2 (l + 2)^2 (l + 3) (l + 6) (l + 7)^2 (l + 8)^2 (l + 9) (l + 10));\nr6[11][l_] := -225 (l + 4) (l + 5)^2 (8 l^10 + 360 l^9 + 7144 l^8 + 82224 l^7 + 606733 l^6 + 2991519 l^5 + 9945029 l^4 + 21901545 l^3 + 30369414 l^2 + 23716584 l + 7816896)/(64 (l + 1) (l + 2) (l + 7) (l + 8));\nr6[12][l_] := 225 (l + 3) (l + 4)^2 (l + 5)^2 (2 l^6 + 54 l^5 + 585 l^4 + 3240 l^3 + 9553 l^2 + 13806 l + 7152)/(16 (l + 1) (l + 8));", "Input", InitializationCell -> True],

Cell["a6d[1][l_Integer /; l >= 1] := pref6[l] (r6[1][l] + r6[2][l] q6[l + 5] + r6[3][l] q6[l + 4]);\na6d[2][l_Integer /; l >= 1] := pref6[l] If[EvenQ[l], r6[2][l] w6[l + 5], r6[3][l] w6[l + 4]];\na6d[3][l_Integer /; l >= 1] := pref6[l] If[EvenQ[l], r6[3][l] w6[l + 4], r6[2][l] w6[l + 5]];\na6d[4][l_Integer /; l >= 1] := If[OddQ[l], pref6[l] (r6[4][l] + r6[5][l] q6[l + 5] + r6[6][l] q6[l + 4]), 0];\na6d[5][l_Integer /; l >= 1] := If[OddQ[l], pref6[l] r6[6][l] w6[l + 4], 0];\na6d[6][l_Integer /; l >= 1] := If[OddQ[l], pref6[l] r6[5][l] w6[l + 5], 0];\na6d[7][l_Integer /; l >= 2] := r6[7][l] + r6[8][l] q6[l + 5] + r6[9][l] q6[l + 4];\na6d[8][l_Integer /; l >= 2] := If[EvenQ[l], r6[8][l] w6[l + 5], r6[9][l] w6[l + 4]];\na6d[9][l_Integer /; l >= 2] := If[EvenQ[l], r6[9][l] w6[l + 4], r6[8][l] w6[l + 5]];\na6d[10][l_Integer /; l >= 2] := If[EvenQ[l], r6[10][l] + r6[11][l] q6[l + 5] + r6[12][l] q6[l + 4], 0];\na6d[11][l_Integer /; l >= 2] := If[EvenQ[l], r6[11][l] w6[l + 5], 0];\na6d[12][l_Integer /; l >= 2] := If[EvenQ[l], r6[12][l] w6[l + 4], 0];\n\nb6d[l_Integer /; l >= 1] := a6d[1][l] + a6d[2][l] Log[2] + a6d[3][l] Zeta[3];\nbt6d[l_Integer /; l >= 1] := a6d[4][l] + a6d[5][l] Log[2] + a6d[6][l] Zeta[3];\ng6d[l_Integer /; l >= 2] := a6d[7][l] + a6d[8][l] Log[2] + a6d[9][l] Zeta[3];\ngt6d[l_Integer /; l >= 2] := a6d[10][l] + a6d[11][l] Log[2] + a6d[12][l] Zeta[3];", "Input", InitializationCell -> True],

Cell["Checks", "Subsection"],

Cell[TextData[{"The examples of eq. (4.51): ", Cell[BoxData[FormBox[SubscriptBox["b", "1"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "1"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox["g", "2"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["g", "~"], "2"], TraditionalForm]]], "."}], "Text"],

Cell["{b6d[1], bt6d[1], g6d[2], gt6d[2]}", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{FractionBox["63446713825", "1806336"], "-", FractionBox[RowBox[{"2764000", " ", RowBox[{"Log", "[", "2", "]"}]}], "21"], "+", FractionBox[RowBox[{"382353125", " ", RowBox[{"Zeta", "[", "3", "]"}]}], "8192"]}], ",", RowBox[{FractionBox["1549822045", "18816"], "-", FractionBox[RowBox[{"19445600", " ", RowBox[{"Log", "[", "2", "]"}]}], "63"], "+", FractionBox[RowBox[{"28021875", " ", RowBox[{"Zeta", "[", "3", "]"}]}], "256"]}], ",", RowBox[{FractionBox["6386964331127", "1267200"], "-", RowBox[{"18886560", " ", RowBox[{"Log", "[", "2", "]"}]}], "+", FractionBox[RowBox[{"6858372465", " ", RowBox[{"Zeta", "[", "3", "]"}]}], "1024"]}], ",", RowBox[{FractionBox["1731143604919", "147840"], "-", FractionBox[RowBox[{"219388704", " ", RowBox[{"Log", "[", "2", "]"}]}], "5"], "+", FractionBox[RowBox[{"3983387625", " ", RowBox[{"Zeta", "[", "3", "]"}]}], "256"]}]}], "}"}]], "Output"],

Cell["The same four numbers to twenty digits.", "Text"],

Cell["N[{b6d[1], bt6d[1], g6d[2], gt6d[2]}, 20]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"-", "2.07341262221508105859526714368897038747`20."}], ",", RowBox[{"-", "2.0971541679137306755761488483267172913`20."}], ",", RowBox[{"-", "16.14272493503072149827596407729111700348`20."}], ",", RowBox[{"-", "21.94782587756485400001965893668986405361`20."}]}], "}"}]], "Output"],

Cell[TextData[{"The twelve functions at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "3"}], TraditionalForm]]], ", and a table of the data for ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "\[LessEqual]", "8"}], TraditionalForm]]], " (a dash marks a datum below its threshold in spin)."}], "Text"],

Cell["Table[a6d[i][3], {i, 1, 12}]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{FractionBox["704721253409857", "5798707200"], ",", RowBox[{"-", FractionBox["65121280", "143"]}], ",", FractionBox["756728488215", "4685824"], ",", FractionBox["107198007353035", "405909504"], ",", RowBox[{"-", FractionBox["707566592", "715"]}], ",", FractionBox["411108523875", "1171456"], ",", RowBox[{"-", FractionBox["1507132674155914187", "106309632000"]}], ",", FractionBox["6427860096", "121"], ",", RowBox[{"-", FractionBox["617304281391", "32768"]}], ",", "0", ",", "0", ",", "0"}], "}"}]], "Output"],

Cell["TableForm[Table[{l, N[b6d[l], 12], N[bt6d[l], 12], If[l >= 2, N[g6d[l], 12], \"-\"], If[l >= 2, N[gt6d[l], 12], \"-\"]},\n   {l, 1, 8}], TableHeadings -> {None, {\"l\", \"b\", \"bt\", \"g\", \"gt\"}}]", "Input"],

Cell[BoxData[TagBox[TagBox[GridBox[{{TagBox["\"l\"", HoldForm], TagBox["\"b\"", HoldForm], TagBox["\"bt\"", HoldForm], TagBox["\"g\"", HoldForm], TagBox["\"gt\"", HoldForm]}, {"1", RowBox[{"-", "2.07341262221508105859526714368897038747`12."}], RowBox[{"-", "2.0971541679137306755761488483267172913`12."}], "\"-\"", "\"-\""}, {"2", RowBox[{"-", "0.30495035334288201123815129683966022916`12."}], "0", RowBox[{"-", "16.14272493503072149827596407729111700348`12."}], RowBox[{"-", "21.94782587756485400001965893668986405361`12."}]}, {"3", RowBox[{"-", "0.05508788802328253706922183842200770291`12."}], RowBox[{"-", "0.05009976101838888199210108607557486191`12."}], RowBox[{"-", "2.21151508582424349855995121857482258602`12."}], "0"}, {"4", RowBox[{"-", "0.01079120971356440205570881855285429827`12."}], "0", RowBox[{"-", "0.50650884562512085387016473171500007197`12."}], RowBox[{"-", "0.89029308958784305167930858734749657391`12."}]}, {"5", RowBox[{"-", "0.00221071244213798282382885893547529891`12."}], RowBox[{"-", "0.00196638011763663503308144954345563844`12."}], RowBox[{"-", "0.1527878750059798651320722379616727614`12."}], "0"}, {"6", RowBox[{"-", "0.00046624347756915164692608951434848145`12."}], "0", RowBox[{"-", "0.0551760571611235451417577525085754104`12."}], RowBox[{"-", "0.11658840563219232009728366734090428154`12."}]}, {"7", RowBox[{"-", "0.00010038802951598120498017844588174249`12."}], RowBox[{"-", "0.00008865324808799276030340615555959371`12."}], RowBox[{"-", "0.02266936552196261817711881131341382945`12."}], "0"}, {"8", RowBox[{"-", "0.00002195605256629446970532677049410264`12."}], "0", RowBox[{"-", "0.01027122753499468500024268651893675939`12."}], RowBox[{"-", "0.0245639270098279365810087012221960534`12."}]}}, RowSpacings -> 1, ColumnSpacings -> 3, RowAlignments -> Baseline, ColumnAlignments -> Left, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}}, ColumnAlignments -> Left], {None, OutputFormsDump`HeadedColumns}], Function[BoxForm`e$, TableForm[BoxForm`e$, TableHeadings -> {None, {"l", "b", "bt", "g", "gt"}}]]]], "Output"],

Cell[TextData[{"A large spin: ", Cell[BoxData[FormBox[SubscriptBox["b", "\[ScriptL]"], TraditionalForm]]], ", ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox["g", "\[ScriptL]"], TraditionalForm]]], " at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", "2001"}], TraditionalForm]]], ", with numericValue."}], "Text"],

Cell["numericValue[{b6d[2001], bt6d[2001], g6d[2001]}, 15]", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"-", "1.3526734931954337284649243`15.*^-1208"}], ",", RowBox[{"-", "1.1873467246199950712818942`15.*^-1208"}], ",", RowBox[{"-", "9.2048980979517339669111354237633711004`15.*^-21"}]}], "}"}]], "Output"],

Cell[TextData[{"The function ", Cell[BoxData[FormBox["\[CapitalPhi]", TraditionalForm]]], " at integer argument: the series, in the form Phi6, against q6[n] + w6[n] ", Cell[BoxData[FormBox[RowBox[{"log", "\[ThinSpace]", "2"}], TraditionalForm]]], " or q6[n] + w6[n] ", Cell[BoxData[FormBox[RowBox[{"\[Zeta]", RowBox[{"(", "3", ")"}]}], TraditionalForm]]], ", for ", Cell[BoxData[FormBox[RowBox[{"n", "=", "2", ",", "\[Ellipsis]", ",", "12"}], TraditionalForm]]], ", to forty digits: the largest difference."}], "Text"],

Cell["Max[Abs[Table[Phi6[N[n, 40]] - N[q6[n] + w6[n] If[OddQ[n], Log[2], Zeta[3]], 40], {n, 2, 12}]]]", "Input"],

Cell[BoxData["0``39.24445544278412"], "Output"],

Cell[TextData[{"The pole at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", RowBox[{"-", "1"}]}], TraditionalForm]]], ", eq. (4.52). The functions ", Cell[BoxData[FormBox[RowBox[{SubscriptBox["r", "2"], ",", SubscriptBox["r", "3"], ",", SubscriptBox["r", "5"], ",", SubscriptBox["r", "6"]}], TraditionalForm]]], " vanish at ", Cell[BoxData[FormBox[RowBox[{"\[ScriptL]", "=", RowBox[{"-", "1"}]}], TraditionalForm]]], ", where ", Cell[BoxData[FormBox[RowBox[{"\[CapitalPhi]", RowBox[{"(", "4", ")"}]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"\[CapitalPhi]", RowBox[{"(", "3", ")"}]}], TraditionalForm]]], " are finite, so that the continued ", Cell[BoxData[FormBox[SubscriptBox["b", "\[ScriptL]"], TraditionalForm]]], " and ", Cell[BoxData[FormBox[SubscriptBox[OverscriptBox["b", "~"], "\[ScriptL]"], TraditionalForm]]], " take the rational values ", Cell[BoxData[FormBox[RowBox[{"pref6", "\[ThinSpace]", SubscriptBox["r", "1"]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[RowBox[{"pref6", "\[ThinSpace]", SubscriptBox["r", "4"]}], TraditionalForm]]], " there. These are the coefficients of ", Cell[BoxData[FormBox[RowBox[{SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "t"}]], "+", SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"s", "u"}]]}], TraditionalForm]]], " and of ", Cell[BoxData[FormBox[SubscriptBox[StyleBox["d", FontWeight -> "Bold"], RowBox[{"t", "u"}]], TraditionalForm]]], " in the residue: ", Cell[BoxData[FormBox[RowBox[{"-", FractionBox["135", "14"]}], TraditionalForm]]], " and ", Cell[BoxData[FormBox[FractionBox["135", "7"], TraditionalForm]]], "."}], "Text"],

Cell["{pref6[-1] r6[1][-1], pref6[-1] r6[4][-1], {r6[2][-1], r6[3][-1], r6[5][-1], r6[6][-1]}}", "Input"],

Cell[BoxData[RowBox[{"{", RowBox[{RowBox[{"-", FractionBox["135", "14"]}], ",", FractionBox["135", "7"], ",", RowBox[{"{", RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output"]
},
AutoGeneratedPackage -> None,
StyleDefinitions -> "Default.nb"
]

